Entanglement Entropy at Large Central Charge

Two-dimensional conformal field theories with a large central charge and a small number of low-dimension operators are studied using the conformal block expansion. A universal formula is derived for the Renyi entropies of N disjoint intervals in the ground state, valid to all orders in a series expansion. This is possible because the full perturbative answer in this regime comes from the exchange of the stress tensor and other descendants of the vacuum state. Therefore, the Renyi entropy is related to the Virasoro vacuum block at large central charge. The entanglement entropy, computed from the Renyi entropy by an analytic continuation, decouples into a sum of single-interval entanglements. This field theory result agrees with the Ryu-Takayanagi formula for the holographic entanglement entropy of a 2d CFT, applied to any number of intervals, and thus can be interpreted as a microscopic calculation of the area of minimal surfaces in 3d gravity.

==> anc/entanglement-at-large-c.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     99652,       2505]
NotebookOptionsPosition[     96823,       2410]
NotebookOutlinePosition[     97412,       2433]
CellTagsIndexPosition[     97369,       2430]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 StyleBox["Supplemental Material for:",
  FontSize->16],
 "\n\n\[OpenCurlyDoubleQuote]Entanglement Entropy at Large Central Charge\
\[CloseCurlyDoubleQuote]\n\n",
 StyleBox["by Thomas Hartman",
  FontSize->16],
 "\n\n"
}], "Section",
 CellChangeTimes->{{3.572033021274472*^9, 3.5720330357755423`*^9}, {
   3.572033098750175*^9, 3.5720331194933434`*^9}, 3.57203317099553*^9, {
   3.57203324080896*^9, 3.572033244261959*^9}, {3.572191487523076*^9, 
   3.5721915009962893`*^9}, {3.5724361477461443`*^9, 3.572436154128676*^9}}],

Cell[TextData[{
 "This ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " notebook contains implementations of the algorithms described in Appendix \
A of the paper, and a consistency check of the 5-interval accessory \
parameters in Figure 2 of the paper. \n\nSee the paper for references and \
further explanation.\n\n",
 StyleBox["Tested in Mathematica version 8.0 for Mac OS X",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.5720330406471033`*^9, 3.572033068127795*^9}, {
   3.5720331542406263`*^9, 3.572033168729376*^9}, {3.572033200005683*^9, 
   3.5720332946522627`*^9}, 3.5720377708485527`*^9, {3.5720395981862307`*^9, 
   3.5720396048176327`*^9}, {3.572191515358251*^9, 3.572191521643368*^9}, {
   3.5721929210902557`*^9, 3.572192935001066*^9}, {3.5721936688595333`*^9, 
   3.5721936836836557`*^9}, {3.57236934695487*^9, 3.572369381769137*^9}, 
   3.572436001687443*^9, {3.572436075607394*^9, 3.572436076118977*^9}},
 FontSize->16],

Cell[TextData[StyleBox["Last Run:",
 FontSlant->"Italic"]], "Text",
 CellChangeTimes->{{3.5720330406471033`*^9, 3.572033068127795*^9}, {
   3.5720331542406263`*^9, 3.572033168729376*^9}, {3.572033200005683*^9, 
   3.5720332946522627`*^9}, 3.5720377708485527`*^9, {3.5720395981862307`*^9, 
   3.5720396048176327`*^9}, {3.572191515358251*^9, 3.572191521643368*^9}, {
   3.5721929210902557`*^9, 3.572192935001066*^9}, {3.5721936688595333`*^9, 
   3.5721936836836557`*^9}, {3.57236934695487*^9, 3.572369381769137*^9}, 
   3.572436001687443*^9, {3.572436049879963*^9, 3.5724360732305803`*^9}, {
   3.572689243197939*^9, 3.572689243491055*^9}},
 FontSize->16],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Date", "[", "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"1", ";;", "3"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.572436109951562*^9, 3.5724361238041277`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2013", ",", "3", ",", "26"}], "}"}]], "Output",
 CellChangeTimes->{{3.572436114354628*^9, 3.5724361381296043`*^9}, 
   3.572436236558118*^9, 3.5725075018991547`*^9, 3.572627419095999*^9, 
   3.57262835629564*^9, 3.572628455859722*^9, 3.572649410972735*^9, 
   3.572689226560182*^9, 3.57269273180906*^9, 3.5732986445975323`*^9, 
   3.573298709579965*^9, 3.573298986050984*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Recursion relation for 4-pt conformal blocks", "Section",
 CellChangeTimes->{{3.572032986382586*^9, 3.572033003524007*^9}, {
  3.572044712351763*^9, 3.572044713135219*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Fq", "[", 
    RowBox[{
    "c_", ",", " ", "h_", ",", " ", "hp_", ",", " ", "x_", ",", " ", "N_"}], 
    "]"}], ":=", " ", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"16", " ", "q"}], ")"}], 
     RowBox[{"hp", " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "c"}], ")"}], "/", "24"}]}]], 
    SuperscriptBox["x", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "1"}], ")"}], "/", "24"}], " ", "-", " ", 
      RowBox[{"h", "[", 
       RowBox[{"[", "3", "]"}], "]"}], " ", "-", " ", 
      RowBox[{"h", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}], 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "1"}], ")"}], "/", "24"}], " ", "-", " ", 
      RowBox[{"h", "[", 
       RowBox[{"[", "2", "]"}], "]"}], " ", "-", " ", 
      RowBox[{"h", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}]], 
    SuperscriptBox[
     RowBox[{"EllipticTheta", "[", 
      RowBox[{"3", ",", "0", ",", "q"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "1"}], ")"}], "/", "2"}], " ", "-", " ", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], ")"}]}]}]], "*", 
    RowBox[{"Hf", "[", 
     RowBox[{"c", ",", "h", ",", "hp", ",", "q", ",", "N"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{
    "c_", ",", " ", "h_", ",", " ", "hp_", ",", " ", "x_", ",", " ", "N_"}], 
    "]"}], ":=", " ", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"16", " ", 
       RowBox[{"valq", "[", "x", "]"}]}], ")"}], 
     RowBox[{"hp", " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "c"}], ")"}], "/", "24"}]}]], 
    SuperscriptBox["x", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "1"}], ")"}], "/", "24"}], " ", "-", " ", 
      RowBox[{"h", "[", 
       RowBox[{"[", "3", "]"}], "]"}], " ", "-", " ", 
      RowBox[{"h", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}], 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "1"}], ")"}], "/", "24"}], " ", "-", " ", 
      RowBox[{"h", "[", 
       RowBox[{"[", "2", "]"}], "]"}], " ", "-", " ", 
      RowBox[{"h", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}]], 
    SuperscriptBox[
     RowBox[{"EllipticTheta", "[", 
      RowBox[{"3", ",", "0", ",", 
       RowBox[{"valq", "[", "x", "]"}]}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "1"}], ")"}], "/", "2"}], " ", "-", " ", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], ")"}]}]}]], "*", 
    RowBox[{"Hf", "[", 
     RowBox[{"c", ",", "h", ",", "hp", ",", 
      RowBox[{"valq", "[", "x", "]"}], ",", "N"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hf", "[", 
    RowBox[{
    "c_", ",", " ", "h_", ",", " ", "H_", ",", " ", "q_", ",", " ", "N_"}], 
    "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"1", " ", "+", " ", 
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"16", " ", "q"}], ")"}], 
           RowBox[{
            RowBox[{"mn", "[", 
             RowBox[{"[", "1", "]"}], "]"}], " ", 
            RowBox[{"mn", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]], 
          RowBox[{"R", "[", 
           RowBox[{"mn", ",", " ", "c", ",", " ", "h"}], "]"}]}], 
         RowBox[{"H", " ", "-", " ", 
          RowBox[{"Hmn", "[", 
           RowBox[{"mn", ",", "c"}], "]"}]}]], 
        RowBox[{"Hf", "[", 
         RowBox[{"c", ",", " ", "h", ",", " ", 
          RowBox[{
           RowBox[{"Hmn", "[", 
            RowBox[{"mn", ",", "c"}], "]"}], "+", 
           RowBox[{
            RowBox[{"mn", "[", 
             RowBox[{"[", "1", "]"}], "]"}], 
            RowBox[{"mn", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], ",", " ", "q", ",", " ", 
          RowBox[{"N", "-", 
           RowBox[{
            RowBox[{"mn", "[", 
             RowBox[{"[", "1", "]"}], "]"}], 
            RowBox[{"mn", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}]}], "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"mn", ",", " ", 
         RowBox[{"mnpairsQ", "[", "N", "]"}]}], "}"}]}], "]"}]}], "/;", 
    RowBox[{"N", "\[GreaterEqual]", " ", "0"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mnpairsQ", "[", "N_", "]"}], ":=", "  ", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"m", ",", "n"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"m", ",", " ", "1", ",", " ", "N"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "N"}], "}"}]}], "]"}], ",", "1"}], 
      "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "\[LessEqual]", " ", "N"}], 
      "&"}]}], "]"}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]f", "[", 
    RowBox[{"\[Epsilon]_", ",", "c_"}], "]"}], ":=", " ", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["24"]], 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "-", "c"}]], "+", 
      RowBox[{"\[Epsilon]", " ", 
       SqrtBox[
        RowBox[{"25", "-", "c"}]]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hmn", "[", 
    RowBox[{"mn_", ",", " ", "c_"}], "]"}], ":=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{"c", "-", "1"}], "24"], " ", "+", " ", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"mn", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"\[Alpha]f", "[", 
          RowBox[{"1", ",", "c"}], "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"mn", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"\[Alpha]f", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "c"}], "]"}]}]}], ")"}], "2"], "4"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"valq", "[", "z_", "]"}], ":=", " ", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "\[Pi]"}], " ", 
     RowBox[{
      RowBox[{"EllipticK", "[", 
       RowBox[{"1", "-", "z"}], "]"}], "/", 
      RowBox[{"EllipticK", "[", "z", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"mn_", ",", " ", "c_", ",", " ", "h_"}], "]"}], ":=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "1"}], "2"], 
    RowBox[{
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z\[Lambda]", "[", 
           RowBox[{
            RowBox[{"h", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "c"}], "]"}], " ", "+", " ", 
          RowBox[{"z\[Lambda]", "[", 
           RowBox[{
            RowBox[{"h", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "c"}], "]"}], " ", "-", " ", 
          FractionBox[
           RowBox[{"z\[Lambda]pq", "[", 
            RowBox[{"p", ",", "q", ",", "c"}], "]"}], "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z\[Lambda]", "[", 
           RowBox[{
            RowBox[{"h", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "c"}], "]"}], " ", "-", " ", 
          RowBox[{"z\[Lambda]", "[", 
           RowBox[{
            RowBox[{"h", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "c"}], "]"}], " ", "-", " ", 
          FractionBox[
           RowBox[{"z\[Lambda]pq", "[", 
            RowBox[{"p", ",", "q", ",", "c"}], "]"}], "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z\[Lambda]", "[", 
           RowBox[{
            RowBox[{"h", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "c"}], "]"}], " ", "+", " ", 
          RowBox[{"z\[Lambda]", "[", 
           RowBox[{
            RowBox[{"h", "[", 
             RowBox[{"[", "4", "]"}], "]"}], ",", "c"}], "]"}], " ", "-", " ", 
          FractionBox[
           RowBox[{"z\[Lambda]pq", "[", 
            RowBox[{"p", ",", "q", ",", "c"}], "]"}], "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z\[Lambda]", "[", 
           RowBox[{
            RowBox[{"h", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "c"}], "]"}], " ", "-", " ", 
          RowBox[{"z\[Lambda]", "[", 
           RowBox[{
            RowBox[{"h", "[", 
             RowBox[{"[", "4", "]"}], "]"}], ",", "c"}], "]"}], " ", "-", " ", 
          FractionBox[
           RowBox[{"z\[Lambda]pq", "[", 
            RowBox[{"p", ",", "q", ",", "c"}], "]"}], "2"]}], ")"}]}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{"p", ",", " ", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"mn", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ",", " ", 
         RowBox[{
          RowBox[{"mn", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], ",", " ", "2"}], "}"}],
        ",", " ", 
       RowBox[{"{", 
        RowBox[{"q", ",", " ", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"mn", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "+", "1"}], ",", " ", 
         RowBox[{
          RowBox[{"mn", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "-", "1"}], ",", " ", "2"}], 
        "}"}]}], "]"}], "/", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"aa", "\[Equal]", "0"}], "&&", 
            RowBox[{"bb", "\[Equal]", "0"}]}], ")"}], "||", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"aa", "\[Equal]", 
             RowBox[{"mn", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "&&", 
            RowBox[{"bb", "\[Equal]", 
             RowBox[{"mn", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}]}], ",", " ", "1", ",",
          " ", 
         RowBox[{"z\[Lambda]pq", "[", 
          RowBox[{"aa", ",", "bb", ",", "c"}], "]"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"aa", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"mn", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], " ", "+", " ", "1"}], ",", " ", 
         
         RowBox[{"mn", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"bb", ",", " ", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"mn", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "+", "1"}], ",", " ", 
         RowBox[{"mn", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"z\[Lambda]", "[", 
    RowBox[{"hi_", ",", " ", "c_"}], "]"}], ":=", " ", 
   SqrtBox[
    RowBox[{"hi", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "c"}], ")"}], "/", "24"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"z\[Lambda]pq", "[", 
    RowBox[{"p_", ",", " ", "q_", ",", " ", "c_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Alpha]f", "[", 
      RowBox[{"1", ",", "c"}], "]"}], " ", "p"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"\[Alpha]f", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "c"}], "]"}], "q"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.572033467599516*^9, 3.572033505100294*^9}, {
  3.572035915523264*^9, 3.572035924461132*^9}, {3.572036313704688*^9, 
  3.572036320633953*^9}, {3.5721090305809793`*^9, 3.57210904450585*^9}, {
  3.57210908938721*^9, 3.5721090913745537`*^9}, {3.5721091610691032`*^9, 
  3.572109164836461*^9}, {3.572109239337861*^9, 3.5721092415665417`*^9}, {
  3.572191545413624*^9, 3.572191581138136*^9}, {3.572199575586329*^9, 
  3.57219960196486*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"c", ",", " ", 
       RowBox[{"{", 
        RowBox[{"h1", ",", " ", "h2", ",", " ", "h3", ",", " ", "h4"}], "}"}],
        ",", " ", "hp", ",", " ", "x", ",", " ", "N"}], "]"}], " ", "is", " ",
      "the", " ", "conformal", " ", "block", " ", "with", " ", "central", " ",
      "charge", " ", "c"}], ",", " ", 
    RowBox[{"external", " ", "weights", " ", 
     RowBox[{"{", 
      RowBox[{"h1", ",", " ", "h2", ",", " ", "h3", ",", " ", "h4"}], "}"}]}],
     ",", " ", 
    RowBox[{"internal", " ", "weight", " ", "hp"}], ",", " ", 
    RowBox[{"and", " ", "coordinate", " ", "x"}], ",", " ", 
    RowBox[{
     RowBox[{
     "applying", " ", "the", " ", "recursion", " ", "N", " ", "times"}], ";", 
     " ", "\n", "\n", 
     RowBox[{
      RowBox[{"Fq", "[", 
       RowBox[{"c", ",", " ", 
        RowBox[{"{", 
         RowBox[{"h1", ",", " ", "h2", ",", " ", "h3", ",", " ", "h4"}], 
         "}"}], ",", " ", "hp", ",", " ", "x", ",", " ", "N"}], "]"}], " ", 
      "is", " ", "the", " ", "same", " ", "function"}]}], ",", " ", 
    RowBox[{
     RowBox[{
     "but", " ", "leaves", " ", "the", " ", "elliptic", " ", "expansion", " ",
       "parameter", " ", "q"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"q", "[", "x", "]"}], " ", 
      RowBox[{"unevaluated", "."}]}]}]}], "\[IndentingNewLine]", "*)"}], "\n",
   "\n"}]], "Input",
 CellChangeTimes->{{3.572033373216299*^9, 3.5720334413536243`*^9}, 
   3.5720335111990232`*^9, {3.5720335733698587`*^9, 3.572033714549036*^9}, {
   3.572035861706957*^9, 3.572035877958654*^9}, {3.572035911648765*^9, 
   3.572035943322729*^9}, {3.5720360391637573`*^9, 3.5720360670547867`*^9}, {
   3.5720361003328238`*^9, 3.572036177096826*^9}, {3.572036290333658*^9, 
   3.572036310470447*^9}, {3.5720363471075497`*^9, 3.5720364056045027`*^9}, {
   3.572037714438732*^9, 3.5720377463713512`*^9}, 3.572039257445957*^9, {
   3.5720447323063726`*^9, 3.5720447331453247`*^9}, {3.5721915897341137`*^9, 
   3.572191705561954*^9}, {3.5721917973932657`*^9, 3.572191801224069*^9}, {
   3.572436869584528*^9, 3.572436873832612*^9}},
 FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Example", ":", " ", 
    RowBox[{"Standard", " ", "series", " ", "expansion"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Fq", "[", 
      RowBox[{"c", ",", " ", 
       RowBox[{"{", 
        RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], ",", " ", 
       "\[CapitalDelta]", ",", " ", "x", ",", " ", "2"}], "]"}], " ", "/.", 
     RowBox[{"q", "\[Rule]", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Pi]"}], " ", 
         RowBox[{
          RowBox[{"EllipticK", "[", 
           RowBox[{"1", "-", "x"}], "]"}], "/", 
          RowBox[{"EllipticK", "[", "x", "]"}]}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"O", "[", "x", "]"}], "^", "2"}]}], "]"}]}]}], "//", 
    "Simplify"}], "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.572033373216299*^9, 3.5720334413536243`*^9}, 
   3.5720335111990232`*^9, {3.5720335733698587`*^9, 3.572033714549036*^9}, {
   3.572035861706957*^9, 3.572035877958654*^9}, {3.572035911648765*^9, 
   3.572035943322729*^9}, {3.5720360391637573`*^9, 3.5720360670547867`*^9}, {
   3.5720361003328238`*^9, 3.572036177096826*^9}, {3.572036290333658*^9, 
   3.572036310470447*^9}, {3.5720363471075497`*^9, 3.5720364056045027`*^9}, {
   3.572037714438732*^9, 3.5720377463713512`*^9}, 3.572039257445957*^9, {
   3.5720447323063726`*^9, 3.5720447331453247`*^9}, {3.5721915897341137`*^9, 
   3.572191615962672*^9}, {3.572191722026209*^9, 3.5721917418810987`*^9}, {
   3.5721917735700817`*^9, 3.572191782641284*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["x", 
   RowBox[{
    RowBox[{"-", "h3"}], "-", "h4", "+", "\[CapitalDelta]"}]], " ", 
  RowBox[{"(", 
   InterpretationBox[
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"h1", "-", "h2", "-", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"h3", "-", "h4", "+", "\[CapitalDelta]"}], ")"}]}], ")"}], 
       " ", "x"}], 
      RowBox[{"2", " ", "\[CapitalDelta]"}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "x", "]"}], "2"],
      SeriesData[$CellContext`x, 0, {}, 0, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`x, 0, {
     1, Rational[-1, 
        2] ($CellContext`h1 - $CellContext`h2 - $CellContext`\[CapitalDelta]) \
$CellContext`\[CapitalDelta]^(-1) ($CellContext`h3 - $CellContext`h4 + \
$CellContext`\[CapitalDelta])}, 0, 2, 1],
    Editable->False], ")"}]}]], "Output",
 CellChangeTimes->{
  3.572036379082196*^9, {3.572037751239183*^9, 3.5720377589779778`*^9}, 
   3.5720451341929283`*^9, 3.572045169042362*^9, 3.572045214569886*^9, 
   3.5720807242770243`*^9, {3.572080757648328*^9, 3.572080772927588*^9}, {
   3.5721917228125153`*^9, 3.5721917422489843`*^9}, {3.572191780126576*^9, 
   3.572191783172215*^9}, 3.572192631807376*^9, 3.572192884168736*^9, 
   3.5721980536089687`*^9, {3.572288025598971*^9, 3.5722880523012733`*^9}, 
   3.5723482656951303`*^9, 3.5723693017588663`*^9, 3.572422348637897*^9, 
   3.572436138593176*^9, 3.572436236777422*^9, 3.5725075025401697`*^9, 
   3.5726274200317707`*^9, 3.572628357113706*^9, 3.572628457644532*^9, 
   3.572649411470949*^9, 3.572689226812955*^9, 3.572692732053837*^9, 
   3.573298645345173*^9, 3.5732987106359043`*^9, 3.573298986835232*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Example", ":", " ", 
    RowBox[{"Plot", " ", "it"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"testc", " ", "=", " ", "22.0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"testh", " ", "=", " ", 
     RowBox[{
      RowBox[{"testc", "/", "12"}], " ", "*", " ", ".7"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"test\[CapitalDelta]", " ", "=", " ", 
     RowBox[{
      RowBox[{"testc", "/", "12"}], " ", "*", " ", ".456"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", " ", "=", " ", 
     RowBox[{"Fq", "[", 
      RowBox[{"testc", ",", " ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h", ",", "h", ",", "h", ",", "h"}], "}"}], "/.", 
        RowBox[{"h", "\[Rule]", "testh"}]}], ",", " ", "test\[CapitalDelta]", 
       ",", " ", "x", ",", " ", "7"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"temp", "/.", 
      RowBox[{"q", "\[Rule]", 
       RowBox[{"valq", "[", "x", "]"}]}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"x", ",", " ", "0", ",", " ", "1"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.572037045951633*^9, 3.5720371625124683`*^9}, 
   3.5720373592650423`*^9, {3.572037438177203*^9, 3.572037531339609*^9}, {
   3.5720375910600557`*^9, 3.572037604130464*^9}, 3.572037647028081*^9, 
   3.572037787245957*^9, {3.572039248108429*^9, 3.572039252821821*^9}, {
   3.572044737137457*^9, 3.572044737985145*^9}, 3.572191790897513*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJw92Xc8le/7AHA0rHOOPTKyZZOPzHJd2TNEEVIkSdGgkmgoDZVUKjMlkYqE
JGSvjGwqpcIZnJVUVKrf8/3n99d5vV/PfZ5x3fd1XffzelRC9m3cycfDw0Pl
5eH5329+Sd6SJ81VwCfl2VLf6o5HXltA+rcXEKFya3t/gitSDJ5RXwlUQ1HW
iVE+f1fMv2x06bdCNeDjkIgTpq7Y77bqbZB9NQj3nEre/MUFdbskozVuVsPH
V12Mnbtc8GM7t6DMrAYsPGLFA0Oc0bHxPqUnrhYqmobMWs464riyyrO/KbUQ
rxDexopwxJiT2QFG92ohN0r4mouHI96F6w+ud9VCkjJf5T1ZR/z98qSNv8JL
8P9sH/Gy2AGfVAccpr98CWVLjUYVP9ujTIXYOC9vPWynJg5v3W2HgZd++0xJ
14PuxPaLu7zsMC+U2tWmVw97Dte9u21hh3pSL15c9KuHwFaXyDQhO7Q5vP2G
VGk95G5d7EgpsUXTbN+CNMMGWHqu3377XxsMDirY+mC8AYxPBy+prl6PZ1zk
MzKmGyBt0KTuUeF6LDBNHUr+1gCTpud66tLWI4sS5xop1Aj2OfOPHPetx8P1
7hbGpo2QRDNijWmsx0vK3yVrLzfCSvNfZ3rSESsnbLt71zbBxm+2IV9WAY44
nZq97NgEf5wK5vIFAX+U1Em7bWwC+4qkwgtMazQ7ZhHcsasJdgx1DH9+Yo1V
EoY/Gq4Rx9e8VWuytMYXdnLKZYwmsAvm1rP81mFtwZfotLRmSF97MGpfhRW+
JxlkbMxtBjUzg9IDWVa4eHBPnejDZuij/OOmJ1rhOqAJXK5vhrfSHrDJywrr
Rsdykmaa4XzxaoWEL5ZYL9DefhhbwJ73h4rbGktsisiR38JqgUyp2mqFUXMs
n96zJ+hHC5TmWB2922yO+eGWNTt4WuHy7QO7oNQck8JG/aMkW0FkfbhK2wVz
dAoRyzy9thWqSxj2v9aZY++WJNmSS63Q6Xtx65uHZvjeKVJqiX4byNNXnd58
wxR72q12Cpi1gZda1ZKyM6ZY5yD0jLy+DXJ2XR1QiTHFXLtCH9lNbTCptGRo
nbcphuDn6/oJbSBcc7d5h7gpMsw2ifv1tEFpvoiGa9oa/K65TqQ4sh1iR7Y+
Kr9vgtYTNu3Jse1QNBEYv+qmCZ7NcToRfrodbs7cbi05a4LSkj5ctYx2aHsk
uHZ+lwma8u7pzWxph9IIrsZeXROMHUu/cl6+AyKku9d2PvsPF698Ewl91QHf
tkjZnRs1RjvXX+3rhzpgVahvuUGnMV5aznNS6WMHJAts+kKtNUbFBOEv7751
wJ+ZK5Gn84zROkK1z0v5FahtqKo8EmWMJ+w8U+HIK/jKf8vUSNAY+X4+EpXX
6AS9wEPr0Hk1yvfYzIFhJygfLXt4xHo1mtx9Oxxq0QkOnUG7qv9bjTud+bNK
3DshX2xPSvDK1diREaJhc7gTnhgnDJt8M8Irlissd7d3wvfc788+3zVChfiz
O57v7oKBDOEX7KVGaPpve6V3STe4nzp/t7tHH93cGxLtq7rhy31O3ZaX+rgj
S8nDrKkb0s7Fuf14rI+pZuN0uZFuiC1Yt3vrJX2c3hewYuJPN9xt/3P+s6s+
Zn/aFL/fvQdUXPKbS3v0kLfJxeYyqwe0zc+4sMZ0sfuMyes2nV4w6a8+YKGk
g5YiXXxX1/TChMDlsEVRHXyQEWwWgL0QUORa1c2ng6dLUu5wN/VC6/wVgxs0
bbR8wzgoe6oXmJ2Y2lyijQ90c2QiRnth+PievnPrtdFmOrF0uU0fbErf04j7
tVAplfmziNMHQd+Em3y4mlgXfKKobK4PlHD5p+opTQz6T2JLzUIfnNaNvaL9
ThOzRyyJ6/ZD+Kx/gnKrJsoqJh/mSveDk6P8tegsTRR/qDVnAv1w66Ph0wJn
TVzWspNVf6UfFpekDy55rIHM+Y/jw0YDcHrxrczoWXWs3HWlycV0ANo+v3cO
TVDHk6PWBfVWA6A4E236M1odpZ/nRBY5DEBgxk5Fy2B1on4FLMYHDkDmpJqZ
zFp1zPw2skL9/AB8abgXZjanhk6zPT4HPw6Ap4DPzjdhapg/U9NJSRmELr61
65aGqGLULQ+1iOuD4JpXvC7cXxXN7CaPtaYPgnIzfuvfqIqdOUL68feI8eOs
vZW2qjjrueXKdNUgJH79yG7SUEXr5z+8WyYHYfTuuBd1RgXfnl794ajFEIyt
W9TROaqCFMVC7tTUEMjffnw6J18ZL+1+FnZHfQT+PmC6pl1eiT/w0VT4iVGQ
jtSaVRZUwBjjlgrp5jegP6Y9T+GXw48lLRf7Vd4BefLMJlUtWfwdMZSlHTcG
aQ9Kay9el0bd9fx/w2rew58owxwfVyl0zFPZ9VRmHNaxDJXkpSTxiOI21c+B
H+FOW0DgDlkJ1GNtEh51/wSTwgbOndbiKCHyRaDl1ycQ9hp/c3y/GC6tz3qi
lv0Z+swaLWc6RHGPSc1bQdcJOHzcWuqVrig+cg65U/djAtjs0ktRniJooqdi
DT8nwORa+9VpNxGso3waq/89AVcWYSzMWQT7BrfKNPJMwoMCa4twGxH8tnVL
SrPQJAjY/RQ/ayKC1gc94ztWTsIFe3K3/gpifKa134DDJLA0Ds5qT1HwO1NO
lHZzEmZmNUJqT1IwLYfenp0xCeLlbq/PJFDwP4+KE97Zk6D2KK7FI46CB8rc
uQ13J8Fm1sSdHU1BduzJ11mPJ0FszK/FYRcFqctol7yaJmG3Tjjn4AYKDis9
FXzJngSpd7lXildS8Jm345I0uym44pfgk9lGxvOuVUkKjlMwmPc0w6CFjIG2
2gL3nafgVseupa2NZOT7T5hcuWEK+Pi6nBdqybhBvFf6jd8UqBaXp8aWk5HR
t1lHIXIK/FTpcx/vkFFuQ5hX/o0pEArDYOcEMrLtRwf10qegVmtCWfUYGRvW
OW1+ljkFmmMKS/7EkjFMXyegLXcKvMTNDF/EkLGcxAllFE3BiUo1Dde9ZHTr
OhSrVzcFy2LaTw8HkPGEU1JuBW0KsmzkZc+sJeNAUHig0fQU1Flw7z+0JKP6
IdcVj5lTEFkbs37QnIydd8Wu3/syBcc+j97VWUNGyd85Z6/9Ip53eKnQV30y
PiiujNxPoUKf64fkSSUy9okzrPRMqWDevlVs4zIyqmp3LRSaU2EiujKpegkZ
D0HJMzUrKjQMHRTW4COed2+MoTxSoUa4zZXnHwlDW3nUhFyocKh+IL93gYQL
R1YIMbZSoU5hw2Q/i4QqH1ze3Euigl61qkzYCAmTm6yebDpPBRtrEeNvQyT8
Wqh3lv8iFYyVelrODJKw6SDFZE8qFXr3GXsX9xHnFxi4YpxFBZVUtZUKXSR8
8N8Wx8ZSKjAn+Vr3N5BQdIXLyuhyKmh9Tr6oWU/Co38tv6tXUoHXclPf+EsS
urxSuHe+hgoOY/Ejm2tIyAz69NejjQqfmhY+h1aS0CB5V+X4GBViYxyDfz4m
4c19fpdTx6ngb9NgN/qIhP98nENtPlNB0ntDyfOHJOxT0hUvoBE26Zc6+YCE
B55xIiNnqVAhMGxvmE/Cik+HNBaX00CHp7eIP5uECm1hi8WCNOBQwJiSRcKk
R76D20g0yDYgu8hkknDzYYtTzWI0WEp21VmdTsJ54T/vkxVoQM3wqz+dRkJL
szNpK4xpcDfQrj//MglHQlaY5pjQ4JqtePzEJRJGp5SMKpvRIHe+NUKV8GPq
GzmttTRItwHpomQSrkzTv2vqQAM7qx2V/edIWF3fZFPtRIOQYryqQtiX6Tu1
zpUGr+upFdFnSZhqk7jK3pMGmbMib1cmkZBvdqTY258Gp8LZBamJJLytsNdj
NJAGS5r43309RUIrJ95Z/200GJ1XDPAlHJOraxISSgNzxVnnVSdJSHM/Wb0/
igYiHjvYEwkk7Hqo3X45kQa6Tw9OvzpKwvCRunCxJBrcG5fy9CK8lM9H6MY5
GkSCkuhYLAmttxx3z75Eg+Wj+3K/HyFhKf/g4MObxHGRQlHHwyR0+y/8kEEG
De4Xivp9PkTC6aA/0mVZNMiwU/iXQFi1cpX/izs0EBX13lcXQ8K00PhP7Q9p
cNNXnRsQTUKjVLFE12IaeDoedREk3FNToNb7hAbzNEHSi4MkXC7RHzZSQQNS
jmOrEuE86zAB/+c0+GtWXDdygIQQ8bvowwsalF+pV0klHNuowZ6qI+IZtVdL
iLAkuzolvJEGdcNdPZ37SfhU1tOI1UyDbzXBny4TntkXFz3XQYMWvm5PecJn
s0SkjnTR4PjIgVLqPhKqtedX/uqhQb747MkywoEre3/yDtJAwdwo1pswZcXB
ZzXDRPzml1PUCTdKSB049IYGBkZFZ+ejiPmgVOkZjtGgdM5tsoewpmAAg/GB
Bldv6WgUEn6z5O+9vE80GKmMdz9NOPnvnW2BkzToWXNyawjhtT9t5aVpNLC2
i9lsR5g7RxvpZdBAOzjTQptwHufCtQtMGjwONBUQI+wzrbfBlkMDicCU5t+R
RPymegX/fCHW3/uZvdOEq8YPtlbOEfGouLnsHeGIt1Kn9v+gwZDcx5QewopD
VWt1ftLgT76EUAvhvtcBC5O/abDW/WzsS8KJr/6W5/ylwVTMxbEXhE1a7u7z
5aVDOP2oyf9Mr7PTFVtKB8aHh2dqCGe+oNM6l9OhgTeup4GwW0Vy3hlBOpD3
24u+Ivy3RD/ImkSH/JeRG4YIlxb1rVig0GFmYdOFCcIh+dHDT8Xo4F+yo2mO
sFSu9NU9knRYy/z7i5943o6MF24aMnRYsf6aiRLhuLRAgY8r6BD8Knm/BWG9
K/+a0xXoEKDlV7qZ8PiFvBMblejwJHXv98OEU8/YW5FU6bC7fe36TMK2Jxg/
WtXp8FwTbzQQfhBjEGWhQ4cf7Z0B0sT8+u/r157To8N/r9z77QmTI2Kojw3p
0B772yeW8MFt1YHKa+gweYR5iUZY3X+r7DszOrxtsLZTJdbXiA/P0HVLOriV
jYsEE7ZycXDlRzrctLCboRPm2E0vb7Shw3Ss0aIhsX7vwKWmOHs67Kmp1DpG
eOmaAQuOCx1MFxdH5Yh8eK0UpDW8iQ6FKv9qTxD5c1KOdyrFjw4TDNP+T4T/
k8rPdQqgw+B2bbI9kX/pQjPStduJ8ZLLlsgQ+Rny/dCye3vokBX0UPozkc+S
X2QbA6PokLy5Mj2AyPf2mZp46QN0COHx9XxLWO8T77cLh+nwBuN3jRP14Xvn
5Yn9p+iwbUQoXOQYCd8LD4cvnqaDpsfkWAbhJjcF7rmzdFD++kJrVTwR79cP
f9++SIfFsNPeLkQ90hlol+y5QQc/s9+y5SeIfiIhkuWXToe6cK2TPkT9mvfe
rDKVSYfqNyPdC4Rbhqf0f+fSYZmVlqILUQ+D3vI6aj+kw7vP2C5C1Es7Oeee
isd0qAkSOt9BWDcg1RufEDY+anWGqK8L71du962gg7ij0Kml50l47ZPV0aQ6
Ooy8plVqXSRhG/3Qo88DdFCS6dvEe42o51ovV0cO0yEyarfYDOHru5dWLYzS
4dzAl7Hh6yTczrzWIvKBDsOsdfcrb5DwF+fJh3V0OmSm3F2Xk0FCwx/TIpm/
6TA0/2oNTx4Jpc1W39T4S4ewm39a5e6RcPFIrMJTHgb8VXM+Y070r86fy7U7
ljEg5ufW6wkFRP/9o2bzQ4QBLT8erjEg+mH60qCYjeoMYMlQw3SfEfmzQ2ZN
vyYDypevhmiin4Y293330GbANxO2Q91zor4m2h5xN2AA1cmKvbWayJd/WnFO
5gyoWH6uv5no1/O/5k5YuzHAO/ckTZfo74H+xfhyAwOihCxqC7uJ+XsRxrvW
iwE5bvNTmq9JmBL7NtFiMwOefZkwN+wn6tmPuiST7Qy4HfFaL3yU6KezFy7q
xDBAuK9kR8IUCWs9bd2KDjNgm5BtsiGN6AeliyStowxI7FvUodKJ9R61L0Xj
OAOab+pT/ZlEf2b5XFU+z4BDD44m7f9K9HO60i3pbAYsRBV2OvCSUWL8WR5f
CwO6vRyYZSpkTCElJDxvY8Dl/JxoAXUyClnZ+e19xQDFU18TQjSJ/WT6AHnk
NQOmliVpqeuS8asXN7boLQNIN/0cxk2I/VerlocnlwGOuxptVzuT8VJx1u8c
uWnoMi95sf8QGQXeh4xsVJwG7xdj9UHE/vGMkM5TfuVpqF/mNexF7C+P7aoK
O6AxDTvedax3PEXGCJXhfjujafhq0PZ432UyOt2gPGDaT0ON7RWHmgIyLks4
5WNxYBqErxu77PhAxopZ1s/66GkwCWY01n8iY2iYX67D4WkQWm5kqTJFxhYP
wxnvY9MgyAzGuRni+qofTkQlTYNCaa7R0AIZl3aYP7qXMQ0H5mRWpUhRkE/i
Cy+laRpCbRxjBbwpWHYuoDCtZRq0Nwp7iPhSMGSxzU2+fRpaH9BH5AMo2ETN
uaXVTdxfyTlxhx0UTKxy1bcdmYZDKhKMj8R+nzeo0C92Zhr8Rz/dN7hJQZ6i
oCcT4jPQ7+iavusjBdtYo1G5UjMQOJKgn068X1wy8jIIlJ0B9+u10X3TFJSp
si0eVpwB7bAYS79vFDRo13rUoTUDq6dy2loFRTCQ+rWgxHoGzJdeeKViKoIv
VM7djouYgfOn3jhp3xDB4zt5gswiZ8Asb8+B0CwRtCs6qvht3wx8T3r36MFd
4v3GaG925KEZqKUcP+9WIoIM8MrcfnIGjvfO2S/pEEHpIPmbDjdnQHiofaP5
HxE8mPnksnjTDPjcaPe4aiaKzxczzzW1zEDdPO8LKytRXAw6e+pg+wx8TvkZ
yLQWxXNqWw8NdM+Ag4hIjL+DKGY/Ftp6bXQGrG8vrYndJIqtdTv1xNkzQDKI
a6uNEUXZSfkuMVkmbNJLOJD7XBS32vO3NsoxoTdQ7BRvrSjmFX6tO6DIhA0m
srTdDaKot/dVWb8qE+IU8K37K1Fc//1w5lV9Jkx/jDq7Y0wUI/gHdovZMiH7
Fu/2Xh4xfKl7nujzTLDQzbj401MMTYdkeq7tZ8Kr+7qWnzeJYWl84VXJaCaU
bSSV9fqLYV5Pm5xsLBOkzsjqNIaK4fl9y/SVEpmgsSP9yHysGG4sT/TSv8mE
ejejxpo8MaRbJmQ61zGBkclT8uu3GG6fJG3ramBCjqoUZZBXHN9dzFZzbybO
/6+tr5xfHLvf1zz27GDC3GL6ixQJcSw7/qvOd4AJmnGaTY90xTG+6cjkThoT
uru2H07dKo5iLgf1Eiks6FFu0jjWIY53GkWELcVYsMdwU7pMnzgaWRRPz0qw
4FerwOGGUXHcoMUoCF7BgjW8bmNmdHFMXh6ksl6dBe4XrS0alkvg0mZnaR5L
Fqza1Fro4SSBP6xUeI7vZEFBWLqn9YgEJpXXja8JZ4Ft/wL7zkcJlNQNfMmO
YME/j52fJKYl8D+5W3Fb97Ng7I1doO6iBO5fIH1fe4wFFr9GZtXVJHG6YmH6
dyoLlgf72oXFSOJ7/b7Bo7UsIPPdnwzQkMJcpljCknoW1BPbJh8jKQwp8ta8
3MiCjbv4nm+zksJp9dHYO20syHAM2PrUSwp/yI8rtvexYMvx59J2J6RQTIi1
S5LKAi3NHXLe41I41K4vdpvOgm22zyZuzkhhetK+6lUzLEgc3K4++0MKV/LO
kay4LHjkPrswLSKNegs/nwb/ZEGeZP3mORtpdKDxL5aQ2VAi3ieZVSyNgvnO
981F2SBU0PQ7pEYau4MvbmgSZ0PAV2Uv+1fS6P2BcndYhg13qyDUnyqN24ek
HBZV2LAwJrv69UoZPNaklupsygbPkIdyyrdksPQ2qE8FscFGuyqpM1cW5+Lm
+IOD2aD40TtP86ksmvoWMj/sYIPT8TBOQZMs1oiIlI+Gs+GIxbsWKZostp0c
X991kA2hymKZVQYrcCwkYVvZWTZ8DjL3jWtfgSthta3hBTbkeFbWe4ytwO3y
VM3HF9lwY3cs25O7AmmDbpz7qWyYTFdoeyMjh1/sFBIyMtnwvGNAj7JHDpev
qsk8WcIGwfrtMjfl5NF5yb7jf0rZkJaWaxe1Wh4vfVQNiStng0BQumS8kzyK
pSdrx1SxIcpudazVEXlUEPSv2tXEhvknPvxBo/JozFwY3jDCht4E88rJPAXc
+sRUTPEvG9q7+AJ8Ildipf8CpY+HA9N3XFpNr6xEyvJq0uklHHicV5Qb/3Ql
NgSuE5gW4IC85Fk/i/mVqCpk969CggNu4xxm4TklpIV6sd20OUB3pFbzbVNG
a1EJ5j9dDlgdUacfj1bGWzVDjDIDDqytcXi69rwyOon7TcmacMBhRczPU2XK
+LA+aGzKmvj/7qfLfYVUMEpu76t4Hw58Ss8eCu1QwbZW/XZDXw5cvfN8Nuez
Ciod4LZMbOHA7ge6ska/VbCv/WCD0zYOzI/qdYUZqqLxoaPPJSM4YOF27YF3
tiomK1s9a9/LAVrNdE5ylSpOdi2Wxe3jwPOhN6k6w6qYpnqy5FMMB6R+Tpwu
EVHD+d6z9x+f4EBXCT9bMFkNPY853duWyAGFM/1lXUVq+EBT6K54EgfWzA/v
E+pUQ/+Ey9mxyRxIU/huI0RSx1qdtOt2N4jzN8gdDb+pjieT7p56/5ADp+qX
lOW0ayD5CL9LcDEHWgX/eHxna2BmeKQ47QkH+EUXWExJTSx3tbjHreBA2eE/
51pDNZEm1t/CV0/Mz5TvyhzSKjy4xOzyuUYiXl9bO4LMV+G/b9mbSC1EPCtc
yj6HrkLZN+E0qVcc8NNON4WGVeh6m0dAe5AD2bLeKZyTWvjmSlhf8TAHvjGL
ijaUa2Hoqe504zcc2GsuUJdN08Ljoenaaz9wYMLWTl3RUxtLdYxcPegc2NWr
onzIUAeln29LOfSbA4q+o06Fmnp470Hr5l9/OEDdO1Z5dY8eGmXqKp3g4cJf
noz9P57qoXPC/JPzy7jw3evPxW22+hhve6U/S4QLTo94pNTjDFBwzfcMZXEu
nP1pucer2wBvagaE3Jfkwk+zoVu7lQ3xieCquZIVXPjh2RmR+9oQJ3rrJJvU
uGB69JhrRp4R7mtU/+CgyYVv2x5WBw8Z4WJZ8v0uLS5wrClm+/lXo9TNzabD
+sT4qy+Krh5YjU6BHF+GGRecZbP37fU1xiF3H+VISy4oGpYn0NOMMRiqGbNr
iftjG2spDxljnOrZo7/Xc0FG78ANab//sJihmEVx44KRsVNAZKwJns9J2j6+
gQtKKP9+c68Jhm5ka5R4ccF7Sa7SZu01qFBbW+ruy4XYjdS9SF+DC/vVDyv6
c6F9me7u866mOKhxyYodyIVbn3qz75SbYvKVgLZLIVwIHk8ZU0s1wzC75ouB
O7lAW3yyILTMHG1+6njphXNhHTnAvea4Of4M+TXWFcmF50yP6aJTFjgkE3I3
az8XztsuhlwVtsTS7ldhe6K5wF/AO3wjyxLDTTNmhY5yIadN2Pt2rxXaMXme
vzvGBdVEdVpKzFpUuhMe//A4F/6jxVcfUVmHI4Lm/C5nuMCuVz125YY1ltXl
dq84xwVxbfHX4kGAKdH816YvcOEtVedkjiyi/YcRhQtXuDDq/68q7g+i8jXr
Cb9rXHA5Xbaz8eh6XHQoKNS6wYV0cqLwlj/r8c1vcuTCLS4U7s/aTj9vgxWl
h4w7MrmwPrWBqqFoi6k7P8zfyuFCgecOxlS1Le6Rs3+56w4X9vq7SorssEPV
M5JO/AVcWFTN6GGP2ONf83jy6AMu+Fn5gOZ9B3zLnhwoeMSFc8Ess4+JjliR
55p+uIQLl22q7MYOOGGqb/lWh6dc4PujF60a44x7SfJq0hVcqIh2FxW95IJO
jYkMaiUXNDv/tOyodUX1wzPFz14Q81vvSPYVcMd858p3ejXc//9+/H+wxhkY

     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{0, 1}, {0., 59.54491475973374}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.5720371653987627`*^9, 3.5720373624770603`*^9, 3.5720374430195627`*^9, {
   3.572037533509507*^9, 3.572037560046031*^9}, {3.5720375945762377`*^9, 
   3.572037606304701*^9}, 3.5720376485990047`*^9, {3.572037761009716*^9, 
   3.572037788442675*^9}, 3.5720451357790537`*^9, 3.572045170372332*^9, 
   3.5720452158881893`*^9, 3.5720807257613153`*^9, {3.572080758444694*^9, 
   3.57208077373062*^9}, 3.572191792821827*^9, 3.572192633387038*^9, 
   3.57219288525121*^9, 3.572192938894927*^9, 3.572198055249796*^9, {
   3.5722880269918747`*^9, 3.572288053162826*^9}, 3.5723482669557056`*^9, 
   3.572369302575199*^9, 3.5724223495669317`*^9, 3.572436139581253*^9, 
   3.572436237563333*^9, 3.572507503499976*^9, 3.572627421889636*^9, 
   3.57262835819429*^9, 3.572628458627206*^9, 3.572649412616119*^9, 
   3.5726892276084433`*^9, 3.5726927328691893`*^9, 3.573298647349662*^9, 
   3.573298712012038*^9, 3.5732989876789417`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Note", " ", "that", " ", "this", " ", "is", " ", "very", " ", 
     "accurate"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"even", " ", "for", " ", "x"}], " ", "=", " ", "0.99"}], ";", 
     " ", 
     RowBox[{
     "check", " ", "this", " ", "by", " ", "including", " ", "a", " ", "few", 
      " ", "more", " ", "terms"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"testc", ",", " ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h", ",", "h", ",", "h", ",", "h"}], "}"}], "/.", 
        RowBox[{"h", "\[Rule]", "testh"}]}], ",", " ", "test\[CapitalDelta]", 
       ",", " ", ".99", ",", " ", "7"}], "]"}], "-", 
     RowBox[{"F", "[", 
      RowBox[{"testc", ",", " ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h", ",", "h", ",", "h", ",", "h"}], "}"}], "/.", 
        RowBox[{"h", "\[Rule]", "testh"}]}], ",", " ", "test\[CapitalDelta]", 
       ",", " ", ".99", ",", "9"}], "]"}]}], ")"}], "/", 
   RowBox[{"F", "[", 
    RowBox[{"testc", ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"h", ",", "h", ",", "h", ",", "h"}], "}"}], "/.", 
      RowBox[{"h", "\[Rule]", "testh"}]}], ",", " ", "test\[CapitalDelta]", 
     ",", " ", ".99", ",", " ", "7"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.572037790015448*^9, 3.572037948646929*^9}, {
   3.572044661662004*^9, 3.572044678577449*^9}, 3.5720451467653503`*^9, 
   3.572191822609551*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.0010797202671742226`"}], "+", 
  RowBox[{"8.927732322695382`*^-17", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.5720378061634817`*^9, 3.572037830353004*^9}, {
   3.572037883152886*^9, 3.572037929072969*^9}, 3.572037962886475*^9, 
   3.572044689767949*^9, {3.57204514692482*^9, 3.5720451758500853`*^9}, 
   3.572045221931718*^9, 3.572080731444519*^9, {3.572080764009243*^9, 
   3.572080779368578*^9}, {3.5721918179929047`*^9, 3.57219182868644*^9}, 
   3.5721926393713217`*^9, 3.5721928911000423`*^9, 3.572192946469771*^9, 
   3.5721980612683372`*^9, {3.572288032552238*^9, 3.572288059548349*^9}, 
   3.57234827258613*^9, 3.5723693080306787`*^9, 3.572422354859679*^9, 
   3.572436144888405*^9, 3.572436243226692*^9, 3.5725075087606163`*^9, 
   3.572627428473806*^9, 3.572628363938559*^9, 3.572628464375245*^9, 
   3.5726494177678137`*^9, 3.572689233080071*^9, 3.572692738988735*^9, 
   3.5732986531579638`*^9, 3.573298717581607*^9, 3.573298993786333*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical Monodromies", "Section",
 CellChangeTimes->{{3.572038016655341*^9, 3.572038027370721*^9}, {
  3.5720447048873873`*^9, 3.5720447058873453`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"monodromyMatrix", "[", 
    RowBox[{"equation_", ",", "  ", "r_", ",", " ", 
     RowBox[{"center_:", "0"}]}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "icond", ",", "pareq", ",", "zfunc1", ",", "pareq1", ",", "\[Psi]1", 
       ",", "\[Psi]2", ",", "MM", ",", "mm", ",", "a1", ",", "a2", ",", 
       "a3"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"Arbitrary", " ", "initial", " ", "conditions"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"icond", " ", "=", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a1", "\[Rule]", ".235"}], ",", " ", 
         RowBox[{"a2", "\[Rule]", 
          RowBox[{"-", ".1948"}]}], ",", " ", 
         RowBox[{"a3", "\[Rule]", ".3245"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "differential", " ", "equation", " ", "parameterized", " ", "on", " ", 
        "a", " ", "circle"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"pareq", " ", "=", " ", 
       RowBox[{
        RowBox[{"equation", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "z", "]"}], "\[Rule]", 
            RowBox[{"f", "[", "t", "]"}]}], ",", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"f", "''"}], "[", "z", "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{
              FractionBox[
               RowBox[{"-", 
                RowBox[{
                 RowBox[{"u", "''"}], "[", "t", "]"}]}], 
               RowBox[{
                RowBox[{
                 RowBox[{"u", "'"}], "[", "t", "]"}], "^", "3"}]], 
              RowBox[{
               RowBox[{"f", "'"}], "[", "t", "]"}]}], " ", "+", " ", 
             RowBox[{
              FractionBox["1", 
               RowBox[{
                RowBox[{
                 RowBox[{"u", "'"}], "[", "t", "]"}], "^", "2"}]], 
              RowBox[{
               RowBox[{"f", "''"}], "[", "t", "]"}]}]}]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"z", "\[Rule]", 
           RowBox[{"z", "[", "t", "]"}]}], ",", " ", 
          RowBox[{"u", "\[Rule]", "z"}]}], "}"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"zfunc1", " ", "=", " ", 
       RowBox[{"Function", "[", 
        RowBox[{"center", " ", "+", " ", 
         RowBox[{"r", " ", 
          SuperscriptBox["E", 
           RowBox[{"I", " ", "#"}]]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"pareq1", " ", "=", " ", 
       RowBox[{"pareq", "/.", 
        RowBox[{"z", "\[Rule]", "zfunc1"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Solve", " ", "the", " ", "ODE", " ", "on", " ", "this", " ", 
        "contour"}], "  ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"\[Psi]1", " ", "=", 
       RowBox[{"f", "/.", " ", 
        RowBox[{
         RowBox[{"NDSolve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"pareq1", "\[Equal]", "0"}], ",", " ", 
              RowBox[{
               RowBox[{"f", "[", "0", "]"}], "\[Equal]", "a1"}], ",", " ", 
              RowBox[{
               FractionBox[
                RowBox[{"I", " ", 
                 RowBox[{
                  RowBox[{"f", "'"}], "[", "0", "]"}]}], 
                RowBox[{
                 RowBox[{"zfunc1", "'"}], "[", "0", "]"}]], "\[Equal]", " ", 
               "a2"}]}], "}"}], "/.", "icond"}], ",", "f", ",", " ", 
           RowBox[{"{", 
            RowBox[{"t", ",", " ", "0", ",", " ", 
             RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Solve", " ", "it", " ", "again", " ", "with", " ", "different", " ", 
        "initial", " ", "conditions"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"\[Psi]2", " ", "=", " ", 
       RowBox[{"f", "/.", " ", 
        RowBox[{
         RowBox[{"NDSolve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"pareq1", "\[Equal]", "0"}], ",", " ", 
              RowBox[{
               RowBox[{"f", "[", "0", "]"}], "\[Equal]", " ", "a1"}], ",", 
              " ", 
              RowBox[{
               FractionBox[
                RowBox[{"I", " ", 
                 RowBox[{
                  RowBox[{"f", "'"}], "[", "0", "]"}]}], 
                RowBox[{
                 RowBox[{"zfunc1", "'"}], "[", "0", "]"}]], "\[Equal]", " ", 
               "a3"}]}], "}"}], "/.", "icond"}], ",", "f", ",", " ", 
           RowBox[{"{", 
            RowBox[{"t", ",", " ", "0", ",", " ", 
             RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Solve", " ", "for", " ", "monodromy", " ", "matrix"}], " ", 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"MM", " ", "=", " ", 
       RowBox[{"Array", "[", 
        RowBox[{"mm", ",", " ", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"MM", "/.", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"MM", ".", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[Psi]1", "[", "0", "]"}], ",", 
               RowBox[{"\[Psi]2", "[", "0", "]"}]}], "}"}]}], "\[Equal]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Psi]1", "[", 
               RowBox[{"2", "\[Pi]"}], "]"}], ",", 
              RowBox[{"\[Psi]2", "[", 
               RowBox[{"2", "\[Pi]"}], "]"}]}], "}"}]}], "&&", 
           RowBox[{
            RowBox[{"MM", ".", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"\[Psi]1", "'"}], "[", "0", "]"}], ",", 
               RowBox[{
                RowBox[{"\[Psi]2", "'"}], "[", "0", "]"}]}], "}"}]}], 
            "\[Equal]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Psi]1", "'"}], "[", 
               RowBox[{"2", "\[Pi]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"\[Psi]2", "'"}], "[", 
               RowBox[{"2", "\[Pi]"}], "]"}]}], "}"}]}]}], ",", " ", 
          RowBox[{"Flatten", "[", "MM", "]"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"monodromyTrace", "[", 
     RowBox[{"deq_", ",", " ", "r_", ",", " ", 
      RowBox[{"center_:", "0"}]}], "]"}], ":=", 
    RowBox[{"Tr", "[", 
     RowBox[{"monodromyMatrix", "[", 
      RowBox[{"deq", ",", "r", ",", "center"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Find", " ", "accessory", " ", "parameter", " ", "c2", " ", "that", " ", 
    "gives", " ", "desired", " ", "monodromy", " ", "invariant"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c2previous", " ", "=", " ", ".5"}], ";"}], "\[IndentingNewLine]", 
  
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"here", " ", "d"}], " ", "=", " ", 
     RowBox[{"6", " ", 
      RowBox[{"h", "/", "c"}]}]}], ",", " ", 
    RowBox[{"with", " ", "h", " ", "the", " ", "external", " ", "weight"}]}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"getC2", "[", 
     RowBox[{"d_", ",", "x_", ",", " ", "trM_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "deq", ",", "monoeq", ",", " ", "c2", ",", " ", "c3", ",", " ", "c4", 
        " ", ",", "meq2", ",", "c2val"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"deq", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["d", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "z"}], ")"}], "2"]], "+", 
            FractionBox["d", 
             SuperscriptBox["z", "2"]], "+", 
            FractionBox[
             RowBox[{"2", " ", "d"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "z"}], ")"}], " ", "z"}]], "+", 
            FractionBox["d", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "x"}], "+", "z"}], ")"}], "2"]], "-", 
            FractionBox[
             RowBox[{"c2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "x"}], ")"}], " ", "x"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "z"}], ")"}], " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "x"}], "+", "z"}], ")"}]}]]}], ")"}], " ", 
          RowBox[{"f", "[", "z", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"monoeq", "[", "c2val_", "]"}], ":=", 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", "testTrace", "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"testTrace", " ", "=", " ", 
            RowBox[{"monodromyTrace", "[", 
             RowBox[{
              RowBox[{"deq", "/.", 
               RowBox[{"{", 
                RowBox[{"c2", "\[Rule]", "c2val"}], "}"}]}], ",", " ", 
              RowBox[{"x", "+", " ", ".05"}], ",", "  ", "0"}], "]"}]}], ";", 
           "\[IndentingNewLine]", " ", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"Re", "[", "testTrace", "]"}], "-", "trM"}], " ", "]"}],
             "+", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"Im", "[", "testTrace", "]"}], "]"}]}]}]}], 
         "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"c2previous", " ", "=", " ", 
        RowBox[{"c2", "/.", 
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{"monoeq", "[", "c2", "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"c2", ",", "c2previous"}], "}"}], ",", " ", 
           RowBox[{"Evaluated", "\[Rule]", "False"}], ",", " ", 
           RowBox[{"AccuracyGoal", "\[Rule]", "5"}], ",", " ", 
           RowBox[{"PrecisionGoal", "\[Rule]", "5"}]}], "]"}]}]}]}]}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.572038034196354*^9, 3.572038077593446*^9}, {
  3.572038842494543*^9, 3.572038990517714*^9}, {3.572039319947155*^9, 
  3.572039381326253*^9}, {3.572039450385674*^9, 3.572039451010619*^9}, {
  3.57204477270022*^9, 3.5720447806965513`*^9}, {3.572044856126457*^9, 
  3.572044943678235*^9}, {3.572044991467429*^9, 3.572044999487183*^9}, {
  3.5721922908455887`*^9, 3.572192369061122*^9}, {3.5721924178531313`*^9, 
  3.5721925771664124`*^9}, {3.5721927331285057`*^9, 3.572192733649638*^9}, {
  3.572192907128709*^9, 3.57219290811224*^9}, {3.572194428702447*^9, 
  3.572194433526382*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\n", 
   RowBox[{
    RowBox[{"Syntax", ":", "\n", "\n", 
     RowBox[{
      RowBox[{"monodromyMatrix", "[", 
       RowBox[{"equation", ",", " ", "r", ",", " ", 
        StyleBox["center",
         FontSlant->"Italic"]}], "]"}], " ", "computes", " ", "the", " ", 
      "monodromy", " ", "matrix"}]}], ",", " ", 
    RowBox[{"in", " ", "some", " ", "arbitrary", " ", "basis"}], ",", " ", 
    RowBox[{
     RowBox[{
     "for", " ", "a", " ", "second", " ", "order", " ", "differential", " ", 
      "equation", " ", "around", " ", "a", " ", "circle", " ", "of", " ", 
      "radius", " ", "r", " ", "centered", " ", "at", " ", 
      StyleBox["center",
       FontSlant->"Italic"]}], 
     StyleBox[";",
      FontSlant->"Italic"], "\n", "\n", 
     RowBox[{
      RowBox[{"monodromyTrace", "[", 
       RowBox[{"equation", ",", " ", "r", ",", " ", 
        StyleBox["center",
         FontSlant->"Italic"]}], "]"}], " ", "is", " ", "similar", " ", "but",
       " ", "computes", " ", "Tr", " ", "M"}], ";", "\n", "\n", 
     RowBox[{
      RowBox[{
       RowBox[{"getC2", "[", 
        RowBox[{"d", ",", "x", ",", "trM"}], "]"}], " ", "finds", " ", "the", 
       " ", "accessory", " ", "parameter", " ", "c2", " ", "such", " ", 
       "that", " ", "the", " ", "monodromy", " ", "invariant", " ", "of", " ",
        "the", " ", "4", "pt", " ", "equation", " ", "with", " ", "external", 
       " ", "weight", " ", "h"}], "=", 
      RowBox[{
       RowBox[{"c", "/", "6"}], " ", "d", " ", "is", " ", "trM"}]}], ";"}]}], 
   "\n", "\n", "*)"}], "\n"}]], "Input",
 CellChangeTimes->{{3.572038166537354*^9, 3.572038170570941*^9}, {
   3.572038341273993*^9, 3.572038627031487*^9}, {3.572039393735793*^9, 
   3.572039399798767*^9}, 3.57203945354452*^9, {3.572039576495809*^9, 
   3.572039579994402*^9}, {3.572192736478945*^9, 3.572192803143257*^9}, {
   3.572369405664356*^9, 3.572369442577263*^9}},
 FontSize->14],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Example", ":", " ", 
    RowBox[{
    "compute", " ", "monodromies", " ", "of", " ", "the", " ", "4", "pt", " ",
      "Fuchsian", " ", "equation"}]}], ",", " ", 
   RowBox[{
   "on", " ", "a", " ", "circle", " ", "of", " ", "radius", " ", "0.75"}]}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.572038104392905*^9, 3.5720381163076153`*^9}, {
  3.5720386901007*^9, 3.57203870565891*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eqn4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["d", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}], "2"]], "+", 
       FractionBox["d", 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox[
        RowBox[{"2", " ", "d"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}], " ", "z"}]], "+", 
       FractionBox["d", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "x"}], "+", "z"}], ")"}], "2"]], "-", 
       FractionBox[
        RowBox[{"c2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}], " ", "x"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "x"}], "+", "z"}], ")"}]}]]}], ")"}], " ", 
     RowBox[{"f", "[", "z", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["f", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "z", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"params", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"d", "\[Rule]", ".35"}], ",", " ", 
      RowBox[{"c2", "\[Rule]", ".3"}], ",", " ", 
      RowBox[{"x", "\[Rule]", ".6"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"monodromyMatrix", "[", 
  RowBox[{
   RowBox[{"eqn4", "/.", "params"}], ",", ".75"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"monodromyTrace", "[", 
  RowBox[{
   RowBox[{"eqn4", "/.", "params"}], ",", " ", ".75"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.572038124682843*^9, 3.5720381639497223`*^9}, {
   3.572038674434204*^9, 3.572038686937907*^9}, {3.572045192576363*^9, 
   3.572045200164084*^9}, {3.572192596724586*^9, 3.572192598900221*^9}, 
   3.572192721474051*^9, {3.572692840163925*^9, 3.572692843706699*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.33567070142504785`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.3478765900535131`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.48611818322738576`"}], "+", 
      RowBox[{"1.0449733259579785`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.15805264766761404`"}], "+", 
      RowBox[{"1.7407264193453396`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2.5715633900082637`"}], "-", 
      RowBox[{"0.3478766212013937`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.572038145428216*^9, 3.572038149134344*^9}, 
   3.572038669132052*^9, 3.572038709787737*^9, 3.572039008592874*^9, 
   3.572039461346253*^9, 3.572044931730516*^9, 3.572045004785306*^9, {
   3.572045147731318*^9, 3.5720452223195333`*^9}, 3.572080731818797*^9, {
   3.572080764144599*^9, 3.572080779513447*^9}, 3.5720970656312513`*^9, 
   3.5721923994550343`*^9, {3.572192437968679*^9, 3.572192448886256*^9}, 
   3.572192561801873*^9, 3.5721925992724743`*^9, 3.5721926403460693`*^9, {
   3.5721927152907343`*^9, 3.572192722226122*^9}, {3.5721928258773746`*^9, 
   3.572192851059876*^9}, 3.572192896834671*^9, 3.5721929489852943`*^9, 
   3.5721980619078283`*^9, {3.5722880332153597`*^9, 3.57228805969154*^9}, 
   3.572348272929838*^9, 3.5723693081582747`*^9, 3.5724223552414103`*^9, 
   3.5724361450876083`*^9, 3.572436243425789*^9, 3.5725075091080627`*^9, 
   3.5726274288368263`*^9, 3.572627701758586*^9, 3.572628364332556*^9, 
   3.572628464754878*^9, 3.572649418248373*^9, 3.572689233242592*^9, 
   3.57269273917549*^9, 3.5726928448832607`*^9, 3.573298653634369*^9, 
   3.573298718008895*^9, 3.573298994393386*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2.235892688583216`"}], "-", 
  RowBox[{"3.114788055258444`*^-8", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.572038145428216*^9, 3.572038149134344*^9}, 
   3.572038669132052*^9, 3.572038709787737*^9, 3.572039008592874*^9, 
   3.572039461346253*^9, 3.572044931730516*^9, 3.572045004785306*^9, {
   3.572045147731318*^9, 3.5720452223195333`*^9}, 3.572080731818797*^9, {
   3.572080764144599*^9, 3.572080779513447*^9}, 3.5720970656312513`*^9, 
   3.5721923994550343`*^9, {3.572192437968679*^9, 3.572192448886256*^9}, 
   3.572192561801873*^9, 3.5721925992724743`*^9, 3.5721926403460693`*^9, {
   3.5721927152907343`*^9, 3.572192722226122*^9}, {3.5721928258773746`*^9, 
   3.572192851059876*^9}, 3.572192896834671*^9, 3.5721929489852943`*^9, 
   3.5721980619078283`*^9, {3.5722880332153597`*^9, 3.57228805969154*^9}, 
   3.572348272929838*^9, 3.5723693081582747`*^9, 3.5724223552414103`*^9, 
   3.5724361450876083`*^9, 3.572436243425789*^9, 3.5725075091080627`*^9, 
   3.5726274288368263`*^9, 3.572627701758586*^9, 3.572628364332556*^9, 
   3.572628464754878*^9, 3.572649418248373*^9, 3.572689233242592*^9, 
   3.57269273917549*^9, 3.5726928448832607`*^9, 3.573298653634369*^9, 
   3.573298718008895*^9, 3.573298994395453*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.5720390530734453`*^9, 3.572039100442768*^9}, {
   3.572039165285121*^9, 3.57203922382885*^9}, {3.5720395348927298`*^9, 
   3.572039561318767*^9}, {3.572039640202778*^9, 3.57203967944629*^9}, {
   3.5720442554591312`*^9, 3.5720443330059013`*^9}, {3.572044372296863*^9, 
   3.572044525067218*^9}, 3.572080770878605*^9, 3.572192731319607*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Example", ":", " ", 
     RowBox[{
     "Find", " ", "the", " ", "accessory", " ", "parameter", " ", "c2"}]}], 
    ",", " ", 
    RowBox[{
     RowBox[{"with", " ", "h"}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"c", "/", "6"}], "*", ".31", " ", "and", " ", "x"}], "=", 
      ".1"}]}], ",", " ", 
    RowBox[{
     RowBox[{"which", " ", "sets", " ", "Tr", " ", "M"}], " ", "=", " ", 
     "2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"getC2", "[", 
    RowBox[{".31", ",", " ", ".1", ",", " ", "2"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "c2previous", " ", "sets", " ", "the", " ", "starting", " ", "point", " ",
      "for", " ", "the", " ", "minimization", " ", "algorithm"}], " ", "*)"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c2previous", " ", "=", " ", "2.5"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"getC2", "[", 
    RowBox[{".31", ",", " ", ".3", ",", " ", "2"}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.572039685462098*^9, 3.5720397772422123`*^9}, {
  3.5720445280996323`*^9, 3.57204457493322*^9}, {3.572045032255684*^9, 
  3.572045048407462*^9}, {3.5724235081021557`*^9, 3.5724235347648287`*^9}, {
  3.57243625357613*^9, 3.572436265141811*^9}}],

Cell[BoxData["6.195900565819037`"], "Output",
 CellChangeTimes->{
  3.572192914510106*^9, 3.5721929521280947`*^9, 3.57219806260857*^9, {
   3.572288033737055*^9, 3.5722880603771963`*^9}, 3.57234827346758*^9, 
   3.57236930862925*^9, 3.572422355836073*^9, {3.572423513586212*^9, 
   3.5724235354802313`*^9}, 3.572436145546846*^9, 3.572436244012944*^9, 
   3.572507509707835*^9, 3.5726274294191303`*^9, 3.572628364779261*^9, 
   3.5726284652201138`*^9, 3.5726494188575783`*^9, 3.5726892336833572`*^9, 
   3.572692739631536*^9, 3.573298654077291*^9, 3.573298718485042*^9, 
   3.573298994886475*^9}],

Cell[BoxData["2.0338330499524964`"], "Output",
 CellChangeTimes->{
  3.572192914510106*^9, 3.5721929521280947`*^9, 3.57219806260857*^9, {
   3.572288033737055*^9, 3.5722880603771963`*^9}, 3.57234827346758*^9, 
   3.57236930862925*^9, 3.572422355836073*^9, {3.572423513586212*^9, 
   3.5724235354802313`*^9}, 3.572436145546846*^9, 3.572436244012944*^9, 
   3.572507509707835*^9, 3.5726274294191303`*^9, 3.572628364779261*^9, 
   3.5726284652201138`*^9, 3.5726494188575783`*^9, 3.5726892336833572`*^9, 
   3.572692739631536*^9, 3.573298654077291*^9, 3.573298718485042*^9, 
   3.573298995209646*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Compare", " ", "to", " ", "the", " ", "semiclassical", " ", "conformal", 
    " ", "block"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Note", ":", " ", 
    RowBox[{
    "run", " ", "the", " ", "recursion", " ", "example", " ", "first"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"testh", " ", "=", " ", 
     RowBox[{
      RowBox[{"testc", "/", "6"}], " ", "*", " ", ".31"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", " ", "=", " ", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"testc", ",", " ", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"h", ",", "h", ",", "h", ",", "h"}], "}"}], "/.", 
         RowBox[{"h", "\[Rule]", "testh"}]}], ",", " ", "0.0", ",", " ", "x", 
        ",", " ", "5"}], "]"}], "/.", 
      RowBox[{"q", "\[Rule]", 
       RowBox[{"valq", "[", "x", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"Log", "[", "temp", "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "testc"}], "/", "6"}], ")"}]], ",", "x"}], "]"}], "/.", 
    
    RowBox[{"x", "\[Rule]", ".1"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"Log", "[", "temp", "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "testc"}], "/", "6"}], ")"}]], ",", "x"}], "]"}], "/.", 
    
    RowBox[{"x", "\[Rule]", ".3"}]}]}]}]], "Input",
 CellChangeTimes->{{3.572039779158444*^9, 3.572039839647396*^9}, {
  3.572044182481575*^9, 3.572044233589167*^9}, {3.572044531677024*^9, 
  3.57204453177877*^9}, {3.5720445860799103`*^9, 3.572044634343403*^9}, {
  3.5720450196552153`*^9, 3.572045023885972*^9}, {3.5724235249604397`*^9, 
  3.5724235267663393`*^9}}],

Cell[BoxData[
 RowBox[{"6.1925011769210405`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.1822673601530004`*^-19", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.572039827389598*^9, 3.5720398407246447`*^9}, {
   3.572044190328182*^9, 3.5720442356105223`*^9}, 3.57204448690893*^9, 
   3.572044536569954*^9, 3.572044590776289*^9, 3.572044636920969*^9, {
   3.57204501744058*^9, 3.572045024387409*^9}, {3.572045151984179*^9, 
   3.572045180591466*^9}, 3.572045226208395*^9, 3.5720807335769987`*^9, {
   3.572080765657353*^9, 3.572080785143683*^9}, 3.572192955410924*^9, 
   3.572198063083371*^9, {3.572288034029141*^9, 3.5722880605571747`*^9}, 
   3.572348273594266*^9, 3.572369308804863*^9, 3.572422355955385*^9, {
   3.572423527260953*^9, 3.5724235389623823`*^9}, 3.572436145969221*^9, 
   3.572436247754293*^9, 3.572507510194972*^9, 3.572627430087558*^9, 
   3.572628365395471*^9, 3.572628465814752*^9, 3.572649419390379*^9, 
   3.5726892341202097`*^9, 3.572692740087017*^9, 3.57329865468727*^9, 
   3.5732987190796556`*^9, 3.57329899574139*^9}],

Cell[BoxData[
 RowBox[{"2.0340863444448067`", "\[VeryThinSpace]", "+", 
  RowBox[{"4.71139368921073`*^-19", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.572039827389598*^9, 3.5720398407246447`*^9}, {
   3.572044190328182*^9, 3.5720442356105223`*^9}, 3.57204448690893*^9, 
   3.572044536569954*^9, 3.572044590776289*^9, 3.572044636920969*^9, {
   3.57204501744058*^9, 3.572045024387409*^9}, {3.572045151984179*^9, 
   3.572045180591466*^9}, 3.572045226208395*^9, 3.5720807335769987`*^9, {
   3.572080765657353*^9, 3.572080785143683*^9}, 3.572192955410924*^9, 
   3.572198063083371*^9, {3.572288034029141*^9, 3.5722880605571747`*^9}, 
   3.572348273594266*^9, 3.572369308804863*^9, 3.572422355955385*^9, {
   3.572423527260953*^9, 3.5724235389623823`*^9}, 3.572436145969221*^9, 
   3.572436247754293*^9, 3.572507510194972*^9, 3.572627430087558*^9, 
   3.572628365395471*^9, 3.572628465814752*^9, 3.572649419390379*^9, 
   3.5726892341202097`*^9, 3.572692740087017*^9, 3.57329865468727*^9, 
   3.5732987190796556`*^9, 3.573298995743425*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Example : Trivial monodromies for 5 disjoint intervals\
\>", "Section",
 CellChangeTimes->{{3.572192974665791*^9, 3.572192989598453*^9}, {
  3.572193411712236*^9, 3.572193415960096*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"See", " ", "figure", " ", "2", " ", "in", " ", "the", " ", 
    RowBox[{"paper", ".", " ", "We"}], " ", "will", " ", "confirm", " ", 
    "that", " ", "c_i"}], " ", "=", " ", 
   RowBox[{"12", " ", 
    RowBox[{"\[Alpha]", "/", 
     RowBox[{"(", 
      RowBox[{"z_i", " ", "-", " ", "z_j"}], ")"}]}], " ", "for", " ", 
    "small", " ", "\[Alpha]", " ", "imposes", " ", "trivial", " ", 
    "monodromy", " ", "around", " ", "the", " ", "cycles", " ", "that", " ", 
    "pair", " ", "the", " ", "operators", " ", "at", " ", "z_i", " ", "and", 
    " ", "z_j"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.572193578868156*^9, 3.5721935887581263`*^9}, {
  3.572348303883491*^9, 3.5723483486269007`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Number", " ", "of", " ", "external", " ", "points"}], " ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"k", " ", "=", " ", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Stress", " ", "tensor"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T", " ", "=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox["d", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z", "-", 
            RowBox[{"x", "[", "i", "]"}]}], ")"}], "2"]], " ", "-", " ", 
        FractionBox[
         RowBox[{"c", "[", "i", "]"}], 
         RowBox[{"z", "-", 
          RowBox[{"x", "[", "i", "]"}]}]]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "k"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"regularity", " ", "of", " ", "T", " ", "at", " ", "infinity"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"regularityConditions", " ", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c", "[", "i", "]"}], ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"c", "[", "i", "]"}], 
           RowBox[{"x", "[", "i", "]"}]}], " ", "-", " ", "d"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"c", "[", "i", "]"}], 
           RowBox[{
            RowBox[{"x", "[", "i", "]"}], "^", "2"}]}], " ", "-", " ", 
          RowBox[{"2", " ", "d", " ", 
           RowBox[{"x", "[", "i", "]"}]}]}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "k"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T", " ", "=", " ", 
     RowBox[{"T", "/.", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"regularityConditions", "\[Equal]", "0"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"c", "[", "1", "]"}], ",", " ", 
            RowBox[{"c", "[", "k", "]"}], ",", " ", 
            RowBox[{"c", "[", 
             RowBox[{"k", "-", "1"}], "]"}]}], "}"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"send", " ", "3", " ", "points", " ", "to", " ", "0"}], ",", " ",
      "1", ",", " ", "\[Infinity]"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"T", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", "k", "]"}], "\[Rule]", 
            RowBox[{"1", "/", "\[Epsilon]"}]}], ",", " ", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "\[Rule]", "0"}], ",", " ", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"k", "-", "1"}], "]"}], "\[Rule]", "1"}]}], "}"}]}], 
        ")"}], "+", 
       RowBox[{"O", "[", "\[Epsilon]", "]"}]}], "//", "Normal"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Final", " ", "answer", " ", "for", " ", "T"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T", " ", "=", " ", 
     RowBox[{"Collect", "[", 
      RowBox[{"T", ",", " ", "z", ",", " ", "Simplify"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Fuchsian", " ", "equation"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"eqn", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "''"}], "[", "z", "]"}], " ", "+", " ", 
     RowBox[{"T", " ", 
      RowBox[{"f", "[", "z", "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.572193034170692*^9, 3.5721933422111177`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "z", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["d", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]], "+", 
     FractionBox["d", 
      SuperscriptBox["z", "2"]], "+", 
     FractionBox["d", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"]], "-", 
     FractionBox[
      RowBox[{"c", "[", "2", "]"}], 
      RowBox[{"z", "-", 
       RowBox[{"x", "[", "2", "]"}]}]], "+", 
     FractionBox["d", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]], "-", 
     FractionBox[
      RowBox[{"c", "[", "3", "]"}], 
      RowBox[{"z", "-", 
       RowBox[{"x", "[", "3", "]"}]}]], "+", 
     FractionBox["d", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], "2"]], "-", 
     FractionBox[
      RowBox[{"c", "[", "4", "]"}], 
      RowBox[{"z", "-", 
       RowBox[{"x", "[", "4", "]"}]}]], "+", 
     FractionBox["d", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"]], "-", 
     FractionBox[
      RowBox[{"c", "[", "5", "]"}], 
      RowBox[{"z", "-", 
       RowBox[{"x", "[", "5", "]"}]}]], "+", 
     FractionBox["d", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "2"]], "-", 
     FractionBox[
      RowBox[{"c", "[", "6", "]"}], 
      RowBox[{"z", "-", 
       RowBox[{"x", "[", "6", "]"}]}]], "+", 
     FractionBox["d", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "2"]], "-", 
     FractionBox[
      RowBox[{"c", "[", "7", "]"}], 
      RowBox[{"z", "-", 
       RowBox[{"x", "[", "7", "]"}]}]], "+", 
     FractionBox["d", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", 
         RowBox[{"x", "[", "8", "]"}]}], ")"}], "2"]], "-", 
     FractionBox[
      RowBox[{"c", "[", "8", "]"}], 
      RowBox[{"z", "-", 
       RowBox[{"x", "[", "8", "]"}]}]], "+", 
     RowBox[{
      FractionBox["1", "z"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", "d"}], "+", 
        RowBox[{"c", "[", "2", "]"}], "+", 
        RowBox[{"c", "[", "3", "]"}], "+", 
        RowBox[{"c", "[", "4", "]"}], "+", 
        RowBox[{"c", "[", "5", "]"}], "+", 
        RowBox[{"c", "[", "6", "]"}], "+", 
        RowBox[{"c", "[", "7", "]"}], "+", 
        RowBox[{"c", "[", "8", "]"}], "-", 
        RowBox[{
         RowBox[{"c", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "2", "]"}]}], "-", 
        RowBox[{
         RowBox[{"c", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}]}], "-", 
        RowBox[{
         RowBox[{"c", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}]}], "-", 
        RowBox[{
         RowBox[{"c", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}]}], "-", 
        RowBox[{
         RowBox[{"c", "[", "6", "]"}], " ", 
         RowBox[{"x", "[", "6", "]"}]}], "-", 
        RowBox[{
         RowBox[{"c", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}]}], "-", 
        RowBox[{
         RowBox[{"c", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "d"}], "+", 
       RowBox[{
        RowBox[{"c", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "3", "]"}], " ", 
        RowBox[{"x", "[", "3", "]"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "4", "]"}], " ", 
        RowBox[{"x", "[", "4", "]"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "5", "]"}], " ", 
        RowBox[{"x", "[", "5", "]"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "6", "]"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "7", "]"}], " ", 
        RowBox[{"x", "[", "7", "]"}]}], "+", 
       RowBox[{
        RowBox[{"c", "[", "8", "]"}], " ", 
        RowBox[{"x", "[", "8", "]"}]}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}]]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["f", "\[Prime]\[Prime]",
    MultilineFunction->None], "[", "z", "]"}]}]], "Output",
 CellChangeTimes->{{3.572193290371367*^9, 3.572193342653961*^9}, 
   3.572198069420133*^9, {3.572288040374452*^9, 3.572288066595441*^9}, 
   3.5723482798446302`*^9, 3.572369314625821*^9, 3.572422377960367*^9, 
   3.572436152340995*^9, 3.5724362540887814`*^9, 3.572507516644937*^9, 
   3.572627436607476*^9, 3.572628371487788*^9, 3.572628472064386*^9, 
   3.5726494258287163`*^9, 3.572689240027128*^9, 3.5726927463268957`*^9, 
   3.573298660719843*^9, 3.5732987252344313`*^9, 3.573299001826912*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Choose", " ", "a", " ", "small", " ", "external"}], ";", " ", 
    RowBox[{
    "we", " ", "are", " ", "only", " ", "doing", " ", "this", " ", "to", " ", 
     "first", " ", "order", " ", "in", " ", "\[Alpha]"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]", " ", "=", " ", ".01"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Choose", " ", "some", " ", "insertion", " ", "points"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"points", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "\[Rule]", "0"}], ",", " ", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "\[Rule]", ".1"}], ",", " ", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "\[Rule]", ".22"}], ",", " ", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "\[Rule]", ".28"}], ",", " ", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "\[Rule]", " ", ".47"}], ",", " ", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "\[Rule]", " ", ".61"}], ",", " ", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "\[Rule]", ".67"}], ",", " ", 
       RowBox[{
        RowBox[{"x", "[", "8", "]"}], "\[Rule]", ".91"}], ",", " ", 
       RowBox[{
        RowBox[{"x", "[", "9", "]"}], "\[Rule]", "1"}], ",", " ", 
       RowBox[{
        RowBox[{"x", "[", "10", "]"}], "\[Rule]", "\[Infinity]"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Choose", " ", "accessory", " ", "parameter", " ", "derived", " ", 
      "analytically", " ", "at", " ", "small", " ", "H"}], ",", " ", 
     RowBox[{
     "for", " ", "the", " ", "channel", " ", "in", " ", "figure", " ", 
      "2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pairs", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "4", ",", "3", ",", "10", ",", "7", ",", "6", ",", 
       "9", ",", "8", ",", "5"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"accessories", " ", "=", " ", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"c", "[", "i", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{"12", " ", "\[Alpha]"}], 
         RowBox[{
          RowBox[{"x", "[", "i", "]"}], " ", "-", " ", 
          RowBox[{"x", "[", 
           RowBox[{"pairs", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}]]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "2", ",", 
         RowBox[{"k", "-", "2"}]}], "}"}]}], "]"}], "/.", "points"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "This", " ", "is", " ", "the", " ", "equation", " ", "with", " ", 
       "trivial", " ", "monodromies"}], ";", " ", 
      RowBox[{
      "accessory", " ", "parameters", " ", "are", " ", "correct", " ", "only",
        " ", "to", " ", "leading", " ", "order", " ", "in", " ", 
       "\[Alpha]"}]}], ",", " ", 
     RowBox[{
     "so", " ", "monodromies", " ", "will", " ", "not", " ", "be", " ", 
      "exactly", " ", "1"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"eqn2", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"eqn", "/.", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"6", " ", "\[Alpha]"}]}]}], "/.", "points"}], "/.", 
     "accessories"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.5721933669631977`*^9, 3.572193396681877*^9}, {
  3.572193441481021*^9, 3.572193566446836*^9}, {3.572193599598392*^9, 
  3.572193639527075*^9}, {3.572193693255578*^9, 3.572194052299698*^9}, {
  3.5721941687223454`*^9, 3.5721941693049173`*^9}, {3.572198099575474*^9, 
  3.572198157716514*^9}, {3.572288075387684*^9, 3.57228808756981*^9}, {
  3.5723483673270187`*^9, 3.572348369974497*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"c", "[", "2", "]"}], "\[Rule]", "1.2`"}], ",", 
   RowBox[{
    RowBox[{"c", "[", "3", "]"}], "\[Rule]", 
    RowBox[{"-", "1.9999999999999991`"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "4", "]"}], "\[Rule]", "1.9999999999999991`"}], ",", 
   RowBox[{
    RowBox[{"c", "[", "5", "]"}], "\[Rule]", "0.`"}], ",", 
   RowBox[{
    RowBox[{"c", "[", "6", "]"}], "\[Rule]", 
    RowBox[{"-", "1.9999999999999984`"}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "7", "]"}], "\[Rule]", "1.9999999999999984`"}], ",", 
   RowBox[{
    RowBox[{"c", "[", "8", "]"}], "\[Rule]", 
    RowBox[{"-", "1.3333333333333337`"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.572193825540366*^9, 3.572193862285796*^9}, {
   3.572193939435678*^9, 3.572193973440197*^9}, 3.572194009183222*^9, {
   3.5721940467478037`*^9, 3.572194052579132*^9}, 3.572194169637995*^9, 
   3.572198069724491*^9, {3.572198099970516*^9, 3.5721981169502277`*^9}, {
   3.572288040537702*^9, 3.572288089264595*^9}, 3.5723482799800386`*^9, 
   3.572369314724202*^9, 3.572422378149267*^9, 3.5724361524707413`*^9, 
   3.572436254158455*^9, 3.5725075167699413`*^9, 3.572627436788054*^9, 
   3.572628371684998*^9, 3.572628472273139*^9, 3.572649426032648*^9, 
   3.5726892400956297`*^9, 3.5726927463921223`*^9, 3.573298660915625*^9, 
   3.5732987254646463`*^9, 3.573299002218618*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.`", "\[VeryThinSpace]", "+", 
     FractionBox["0.06`", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]], "-", 
     FractionBox["1.333333333333334`", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}]], "+", 
     FractionBox["0.06`", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.91`"}], "+", "z"}], ")"}], "2"]], "+", 
     FractionBox["1.3333333333333337`", 
      RowBox[{
       RowBox[{"-", "0.91`"}], "+", "z"}]], "+", 
     FractionBox["0.06`", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.67`"}], "+", "z"}], ")"}], "2"]], "-", 
     FractionBox["1.9999999999999984`", 
      RowBox[{
       RowBox[{"-", "0.67`"}], "+", "z"}]], "+", 
     FractionBox["0.06`", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.61`"}], "+", "z"}], ")"}], "2"]], "+", 
     FractionBox["1.9999999999999984`", 
      RowBox[{
       RowBox[{"-", "0.61`"}], "+", "z"}]], "+", 
     FractionBox["0.06`", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.47`"}], "+", "z"}], ")"}], "2"]], "+", 
     FractionBox["0.06`", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.28`"}], "+", "z"}], ")"}], "2"]], "-", 
     FractionBox["1.9999999999999991`", 
      RowBox[{
       RowBox[{"-", "0.28`"}], "+", "z"}]], "+", 
     FractionBox["0.06`", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.22`"}], "+", "z"}], ")"}], "2"]], "+", 
     FractionBox["1.9999999999999991`", 
      RowBox[{
       RowBox[{"-", "0.22`"}], "+", "z"}]], "+", 
     FractionBox["0.06`", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.1`"}], "+", "z"}], ")"}], "2"]], "-", 
     FractionBox["1.2`", 
      RowBox[{
       RowBox[{"-", "0.1`"}], "+", "z"}]], "+", 
     FractionBox["0.06`", 
      SuperscriptBox["z", "2"]], "+", 
     FractionBox["1.1999999999999997`", "z"]}], ")"}], " ", 
   RowBox[{"f", "[", "z", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["f", "\[Prime]\[Prime]",
    MultilineFunction->None], "[", "z", "]"}]}]], "Output",
 CellChangeTimes->{{3.572193825540366*^9, 3.572193862285796*^9}, {
   3.572193939435678*^9, 3.572193973440197*^9}, 3.572194009183222*^9, {
   3.5721940467478037`*^9, 3.572194052579132*^9}, 3.572194169637995*^9, 
   3.572198069724491*^9, {3.572198099970516*^9, 3.5721981169502277`*^9}, {
   3.572288040537702*^9, 3.572288089264595*^9}, 3.5723482799800386`*^9, 
   3.572369314724202*^9, 3.572422378149267*^9, 3.5724361524707413`*^9, 
   3.572436254158455*^9, 3.5725075167699413`*^9, 3.572627436788054*^9, 
   3.572628371684998*^9, 3.572628472273139*^9, 3.572649426032648*^9, 
   3.5726892400956297`*^9, 3.5726927463921223`*^9, 3.573298660915625*^9, 
   3.5732987254646463`*^9, 3.573299002221117*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "that", " ", "we", " ", "have", " ", "trivial", " ", 
    "monodromy", " ", "as", " ", "claimed", " ", "around", " ", "the", " ", 
    "paired", " ", "cycles"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MF", " ", "=", " ", 
     RowBox[{
      RowBox[{"MatrixForm", "[", 
       RowBox[{"Round", "[", 
        RowBox[{"#", ",", " ", ".001"}], "]"}], "]"}], "&"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"1", ",", 
     RowBox[{"2", " ", "cycle"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"monodromyMatrix", "[", 
     RowBox[{"eqn2", ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "+", ".03"}], "/.", "points"}], ",", 
      " ", "0"}], "]"}], "//", "MF"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"3", ",", 
     RowBox[{"4", " ", "cycle"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"monodromyMatrix", "[", 
     RowBox[{"eqn2", ",", " ", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], "+", ".03"}], "/.", 
       "points"}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], "/.", "points"}]}], 
     "]"}], "//", "MF"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"6", ",", 
     RowBox[{"7", " ", "cycle"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"monodromyMatrix", "[", 
     RowBox[{"eqn2", ",", " ", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "7", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}], "2"], "+", ".03"}], "/.", 
       "points"}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "7", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}], "2"], "/.", "points"}]}], 
     "]"}], "//", "MF"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"8", ",", 
     RowBox[{"9", " ", "cycle"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"monodromyMatrix", "[", 
     RowBox[{"eqn2", ",", " ", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "9", "]"}], "-", 
           RowBox[{"x", "[", "8", "]"}]}], ")"}], "2"], "+", ".03"}], "/.", 
       "points"}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "8", "]"}], "+", 
          RowBox[{"x", "[", "9", "]"}]}], ")"}], "2"], "/.", "points"}]}], 
     "]"}], "//", "MF"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"5", ",", 
     RowBox[{"10", " ", "cycle"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"monodromyMatrix", "[", 
     RowBox[{"eqn2", ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "+", ".03"}], "/.", "points"}], ",", 
      "0"}], "]"}], "//", "MF"}]}]}]], "Input",
 CellChangeTimes->{{3.5721940141829023`*^9, 3.572194024838763*^9}, {
  3.572194056781749*^9, 3.572194142637865*^9}, {3.572194177605282*^9, 
  3.572194338313904*^9}, {3.572198180283594*^9, 3.5721981804853897`*^9}, {
  3.5723482759302683`*^9, 3.57234829194442*^9}, {3.572348382950213*^9, 
  3.572348399490131*^9}, {3.572365375535818*^9, 3.572365381491619*^9}, {
  3.572369288555883*^9, 3.572369292234305*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.0030000000000001`", 
      RowBox[{
       RowBox[{"-", "0.003`"}], "-", 
       RowBox[{"0.001`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.003`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.001`", " ", "\[ImaginaryI]"}]}], "0.997`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.572193982848518*^9, {3.572194025758113*^9, 3.572194048851416*^9}, {
   3.572194116966037*^9, 3.572194249840996*^9}, {3.572194312920805*^9, 
   3.5721943390226393`*^9}, 3.5721980697826653`*^9, {3.572198101629257*^9, 
   3.572198118802349*^9}, 3.5721981812670727`*^9, {3.572288040591724*^9, 
   3.572288066865157*^9}, 3.572348280038292*^9, {3.57236928894389*^9, 
   3.572369314782855*^9}, 3.572422378229672*^9, 3.572436152709755*^9, 
   3.572436254208021*^9, 3.572507516827159*^9, 3.572627436831422*^9, 
   3.572628371751231*^9, 3.572628472376096*^9, 3.572649426119816*^9, 
   3.572689240180019*^9, 3.572692746445243*^9, 3.573298660971814*^9, 
   3.5732987255185823`*^9, 3.573299002282843*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.001`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.002`", " ", "\[ImaginaryI]"}]}], "1.`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.572193982848518*^9, {3.572194025758113*^9, 3.572194048851416*^9}, {
   3.572194116966037*^9, 3.572194249840996*^9}, {3.572194312920805*^9, 
   3.5721943390226393`*^9}, 3.5721980697826653`*^9, {3.572198101629257*^9, 
   3.572198118802349*^9}, 3.5721981812670727`*^9, {3.572288040591724*^9, 
   3.572288066865157*^9}, 3.572348280038292*^9, {3.57236928894389*^9, 
   3.572369314782855*^9}, 3.572422378229672*^9, 3.572436152709755*^9, 
   3.572436254208021*^9, 3.572507516827159*^9, 3.572627436831422*^9, 
   3.572628371751231*^9, 3.572628472376096*^9, 3.572649426119816*^9, 
   3.572689240180019*^9, 3.572692746445243*^9, 3.573298660971814*^9, 
   3.5732987255185823`*^9, 3.57329900228581*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"0.994`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.001`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.006`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.002`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.006`"}], "-", 
       RowBox[{"0.003`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.006`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.001`", " ", "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.572193982848518*^9, {3.572194025758113*^9, 3.572194048851416*^9}, {
   3.572194116966037*^9, 3.572194249840996*^9}, {3.572194312920805*^9, 
   3.5721943390226393`*^9}, 3.5721980697826653`*^9, {3.572198101629257*^9, 
   3.572198118802349*^9}, 3.5721981812670727`*^9, {3.572288040591724*^9, 
   3.572288066865157*^9}, 3.572348280038292*^9, {3.57236928894389*^9, 
   3.572369314782855*^9}, 3.572422378229672*^9, 3.572436152709755*^9, 
   3.572436254208021*^9, 3.572507516827159*^9, 3.572627436831422*^9, 
   3.572628371751231*^9, 3.572628472376096*^9, 3.572649426119816*^9, 
   3.572689240180019*^9, 3.572692746445243*^9, 3.573298660971814*^9, 
   3.5732987255185823`*^9, 3.5732990022881317`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.999`", 
      RowBox[{"0.001`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.001`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.001`"}], "-", 
       RowBox[{"0.001`", " ", "\[ImaginaryI]"}]}], "1.0010000000000001`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.572193982848518*^9, {3.572194025758113*^9, 3.572194048851416*^9}, {
   3.572194116966037*^9, 3.572194249840996*^9}, {3.572194312920805*^9, 
   3.5721943390226393`*^9}, 3.5721980697826653`*^9, {3.572198101629257*^9, 
   3.572198118802349*^9}, 3.5721981812670727`*^9, {3.572288040591724*^9, 
   3.572288066865157*^9}, 3.572348280038292*^9, {3.57236928894389*^9, 
   3.572369314782855*^9}, 3.572422378229672*^9, 3.572436152709755*^9, 
   3.572436254208021*^9, 3.572507516827159*^9, 3.572627436831422*^9, 
   3.572628371751231*^9, 3.572628472376096*^9, 3.572649426119816*^9, 
   3.572689240180019*^9, 3.572692746445243*^9, 3.573298660971814*^9, 
   3.5732987255185823`*^9, 3.573299002290484*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.0030000000000001`", 
      RowBox[{
       RowBox[{"-", "0.003`"}], "-", 
       RowBox[{"0.001`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.003`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.002`", " ", "\[ImaginaryI]"}]}], "0.997`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.572193982848518*^9, {3.572194025758113*^9, 3.572194048851416*^9}, {
   3.572194116966037*^9, 3.572194249840996*^9}, {3.572194312920805*^9, 
   3.5721943390226393`*^9}, 3.5721980697826653`*^9, {3.572198101629257*^9, 
   3.572198118802349*^9}, 3.5721981812670727`*^9, {3.572288040591724*^9, 
   3.572288066865157*^9}, 3.572348280038292*^9, {3.57236928894389*^9, 
   3.572369314782855*^9}, 3.572422378229672*^9, 3.572436152709755*^9, 
   3.572436254208021*^9, 3.572507516827159*^9, 3.572627436831422*^9, 
   3.572628371751231*^9, 3.572628472376096*^9, 3.572649426119816*^9, 
   3.572689240180019*^9, 3.572692746445243*^9, 3.573298660971814*^9, 
   3.5732987255185823`*^9, 3.573299002292612*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"The", " ", "monodromy", " ", "around", " ", "a", " ", "non"}], 
    "-", 
    RowBox[{
    "trivial", " ", "cycle", " ", "should", " ", "correspond", " ", "to", " ",
      "the", " ", "twist", " ", "operator", " ", "running", " ", "in", " ", 
     "the", " ", "OPE"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"monodromyTrace", "[", 
    RowBox[{"eqn2", ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", ".03"}], "/.", "points"}], ",", " ",
      "0"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"This", " ", "should", " ", "be", " ", "equal"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"traceM", "[", "\[Delta]_", "]"}], ":=", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Pi]", 
        SqrtBox["24"], 
        SqrtBox[
         RowBox[{
          RowBox[{"1", "/", "24"}], "-", "\[Delta]", " "}]]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"traceM", "[", "\[Alpha]", "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.572194344168664*^9, 3.5721943966154137`*^9}, {
  3.572194441955468*^9, 3.572194484367086*^9}, {3.572198077935336*^9, 
  3.572198081509986*^9}, {3.572348205940078*^9, 3.572348249996771*^9}}],

Cell[BoxData[
 RowBox[{"1.8399117358147052`", "\[VeryThinSpace]", "-", 
  RowBox[{"4.2820723068770494`*^-7", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.572194388583829*^9, 3.5721943970220423`*^9}, {
   3.572194460001924*^9, 3.5721944853212223`*^9}, 3.5721980699176826`*^9, 
   3.5721981235301332`*^9, 3.572198184722048*^9, {3.572288040682849*^9, 
   3.572288066998643*^9}, 3.5723482801512403`*^9, 3.572369314933486*^9, 
   3.57242237836662*^9, 3.572436152777719*^9, 3.57243625441905*^9, 
   3.572507516939706*^9, 3.572627436955544*^9, 3.572628371853177*^9, 
   3.572628472447173*^9, 3.572649426250689*^9, 3.572689240234289*^9, 
   3.5726927465455313`*^9, 3.573298661063328*^9, 3.573298725613674*^9, 
   3.573299002348379*^9}],

Cell[BoxData["1.8399217386434248`"], "Output",
 CellChangeTimes->{{3.572194388583829*^9, 3.5721943970220423`*^9}, {
   3.572194460001924*^9, 3.5721944853212223`*^9}, 3.5721980699176826`*^9, 
   3.5721981235301332`*^9, 3.572198184722048*^9, {3.572288040682849*^9, 
   3.572288066998643*^9}, 3.5723482801512403`*^9, 3.572369314933486*^9, 
   3.57242237836662*^9, 3.572436152777719*^9, 3.57243625441905*^9, 
   3.572507516939706*^9, 3.572627436955544*^9, 3.572628371853177*^9, 
   3.572628472447173*^9, 3.572649426250689*^9, 3.572689240234289*^9, 
   3.5726927465455313`*^9, 3.573298661063328*^9, 3.573298725613674*^9, 
   3.5732990023500977`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "\[Alpha]", "]"}]], "Input",
 CellChangeTimes->{{3.5733152721745853`*^9, 3.5733152735382643`*^9}}]
}, Open  ]]
},
WindowSize->{925, 726},
WindowMargins->{{Automatic, 33}, {Automatic, 2}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{600, 780}},
ShowSelection->True,
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 5, \
2011)",
StyleDefinitions->"Default.nb",
PrivateNotebookOptions -> {
 "VersionedStylesheet" -> {"Default.nb"[8.] -> False}}
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 539, 12, 191, "Section"],
Cell[1121, 36, 955, 18, 125, "Text"],
Cell[2079, 56, 653, 10, 30, "Text"],
Cell[CellGroupData[{
Cell[2757, 70, 196, 5, 27, "Input"],
Cell[2956, 77, 415, 7, 27, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[3420, 90, 178, 2, 67, "Section"],
Cell[3601, 94, 12891, 384, 503, "Input"],
Cell[16495, 480, 2197, 47, 192, "Input"],
Cell[CellGroupData[{
Cell[18717, 531, 1705, 35, 118, "Input"],
Cell[20425, 568, 1812, 40, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22274, 613, 1576, 40, 103, "Input"],
Cell[23853, 655, 11291, 190, 247, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35181, 850, 1548, 40, 58, "Input"],
Cell[36732, 892, 1009, 15, 30, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[37790, 913, 159, 2, 67, "Section"],
Cell[37952, 917, 11459, 292, 634, "Input"],
Cell[49414, 1211, 1956, 43, 246, "Input"],
Cell[51373, 1256, 449, 11, 27, "Input"],
Cell[CellGroupData[{
Cell[51847, 1271, 1989, 58, 130, "Input"],
Cell[53839, 1331, 1803, 34, 27, "Output"],
Cell[55645, 1367, 1277, 19, 30, "Output"]
}, Open  ]],
Cell[56937, 1389, 442, 6, 58, "Input"],
Cell[CellGroupData[{
Cell[57404, 1399, 1384, 35, 118, "Input"],
Cell[58791, 1436, 595, 9, 27, "Output"],
Cell[59389, 1447, 596, 9, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60022, 1461, 1918, 53, 163, "Input"],
Cell[61943, 1516, 1052, 15, 30, "Output"],
Cell[62998, 1533, 1051, 15, 30, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[64098, 1554, 196, 4, 67, "Section"],
Cell[64297, 1560, 758, 15, 58, "Input"],
Cell[CellGroupData[{
Cell[65080, 1579, 3816, 106, 235, "Input"],
Cell[68899, 1687, 4988, 145, 150, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73924, 1837, 3979, 98, 263, "Input"],
Cell[77906, 1937, 1396, 29, 27, "Output"],
Cell[79305, 1968, 3008, 82, 95, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82350, 2055, 3737, 104, 271, "Input"],
Cell[86090, 2161, 1521, 33, 57, "Output"],
Cell[87614, 2196, 1492, 32, 57, "Output"],
Cell[89109, 2230, 1694, 37, 57, "Output"],
Cell[90806, 2269, 1521, 33, 57, "Output"],
Cell[92330, 2304, 1521, 33, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93888, 2342, 1378, 36, 115, "Input"],
Cell[95269, 2380, 741, 11, 30, "Output"],
Cell[96013, 2393, 644, 9, 27, "Output"]
}, Open  ]],
Cell[96672, 2405, 135, 2, 27, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

